Bound State Scattering Simplified

In the description of the AdS5/CFT4 duality by an integrable system the scattering matrix for bound states plays a crucial role: it was initially constructed for the evaluation of finite size corrections to the planar spectrum of energy levels/anomalous dimensions by the thermodynamic Bethe ansatz, and more recently it re-appeared in the context of the glueing prescription of the hexagon approach to higher-point functions. In this work we present a simplified form of this scattering matrix and we make its pole structure manifest. We find some new relations between its matrix elements and also present an explicit form for its inverse. We finally discuss some of its properties including crossing symmetry. Our results will hopefully be useful for computing finite-size effects such as the ones given by the complicated sum-integrals arising from the glueing of hexagons, as well as help towards understanding universal features of the AdS5/CFT4 scattering matrix.

==> Bound-state-S-matrix.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    272209,       6934]
NotebookOptionsPosition[    259300,       6736]
NotebookOutlinePosition[    259825,       6755]
CellTagsIndexPosition[    259782,       6752]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.706675715854631*^9, 
  3.706675717469578*^9}},ExpressionUUID->"5e04c9d3-5a09-4f92-ba6f-\
b973e00f5ef5"],

Cell["Short cuts for constants", "Text",
 CellChangeTimes->{{3.7098938028294163`*^9, 3.709893808141059*^9}, {
   3.710589242527269*^9, 3.710589245884235*^9}, 
   3.8044870097796288`*^9},ExpressionUUID->"c25622e3-5a96-4b17-951e-\
8fc547e037d9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]K", "=", 
   FractionBox[
    RowBox[{
     SubscriptBox["K", "i"], "-", 
     SubscriptBox["K", "j"]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]K", "=", 
   FractionBox[
    RowBox[{
     SubscriptBox["K", "i"], "+", 
     SubscriptBox["K", "j"]}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"KroneckerDelta", "[", 
   RowBox[{"a", ",", "b"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.706676147211336*^9, 3.706676183135676*^9}, {
  3.804421151193151*^9, 3.8044211542161283`*^9}, {3.8044213188775578`*^9, 
  3.804421319890184*^9}, {3.804487102576708*^9, 3.804487102820207*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"243b60d5-2400-4666-b850-73bcd614b874"],

Cell["\<\
Non-commutative product CenterDot that will be used later to define the \
S-matrix as an operator on states. \
\>", "Text",
 CellChangeTimes->{{3.6096466191457777`*^9, 3.609646624727481*^9}, {
  3.710589250103004*^9, 3.7105892692518063`*^9}, {3.804421188084506*^9, 
  3.804421196462818*^9}},ExpressionUUID->"0ecb726a-aeaa-4d10-bfa8-\
fb8df4609667"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CentralQ", "[", "A_", "]"}], ":=", 
  RowBox[{
   RowBox[{"FreeQ", "[", 
    RowBox[{"A", ",", "state"}], "]"}], "&&", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"A", ",", "ss"}], "]"}], "&&", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"A", ",", "NCvar1"}], "]"}], "&&", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"A", ",", "NCvar2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"state", ",", "NHoldAll"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6031772670440693`*^9, 3.603177388151827*^9}, {
   3.603178154041718*^9, 3.603178175425371*^9}, {3.603178217257429*^9, 
   3.603178220647718*^9}, {3.605087966179907*^9, 3.6050879691220756`*^9}, {
   3.609646795247134*^9, 3.609646817551098*^9}, {3.609656043994808*^9, 
   3.609656044914897*^9}, {3.609665677435391*^9, 3.609665683714376*^9}, {
   3.609820298571475*^9, 3.609820301219981*^9}, {3.621832534022108*^9, 
   3.621832536646839*^9}, {3.62635154232895*^9, 3.626351542472097*^9}, {
   3.6532080287795*^9, 3.65320803069132*^9}, {3.655110495809782*^9, 
   3.655110496628121*^9}, 3.655111352740635*^9, {3.655192581972403*^9, 
   3.6551925831542177`*^9}, {3.65571890659846*^9, 3.6557189124124813`*^9}, {
   3.709535608913773*^9, 3.7095356135749683`*^9}, {3.7124924343893223`*^9, 
   3.712492434724522*^9}, {3.735360359349578*^9, 3.7353603643557997`*^9}, {
   3.7353607254542513`*^9, 3.735360739485112*^9}, {3.735360810676525*^9, 
   3.735360810842443*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7899d3b5-3337-4fe5-a784-41d9e8620200"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "CenterDot", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CenterDot", "[", 
    RowBox[{"a___", ",", "b_Plus", ",", "c___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CenterDot", "[", 
      RowBox[{"a", ",", "#", ",", "c"}], "]"}], "&"}], "/@", "b"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"a___", ",", 
    RowBox[{
     RowBox[{"b_", "?", "CentralQ"}], " ", "c_"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{"b", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"a", ",", "c", ",", "d"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", "a_", "]"}], ":=", "a"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CenterDot", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"b_", "?", "CentralQ"}], ",", "d___"}], "]"}], ":=", 
  RowBox[{"b", " ", 
   RowBox[{"CenterDot", "[", 
    RowBox[{"a", ",", "d"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"CenterDot", ",", 
   RowBox[{"{", 
    RowBox[{"Flat", ",", "OneIdentity", ",", "Listable"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.590300691585244*^9, {3.590303272382745*^9, 3.590303308685814*^9}, 
   3.590303611034301*^9, {3.59082840454033*^9, 3.5908284581564827`*^9}, {
   3.590828512644371*^9, 3.5908285215548563`*^9}, {3.609655956530348*^9, 
   3.6096559618367147`*^9}, {3.609668428381122*^9, 3.609668431449781*^9}, {
   3.609668733299004*^9, 3.609668736457758*^9}, {3.622274791909287*^9, 
   3.622274792345928*^9}, 3.735368073761509*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"af8a64d8-f30f-40bc-b975-c2cec35de292"],

Cell["The string parameterization", "Text",
 CellChangeTimes->{{3.718520759783388*^9, 3.7185207600415916`*^9}, {
  3.718520793749646*^9, 
  3.7185208026707773`*^9}},ExpressionUUID->"93963f5d-67a0-437b-9dac-\
78bd7d5b5d86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xs", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["u", "2"], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["4", 
        SuperscriptBox["u", "2"]]}]]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7185208036490088`*^9, 3.7185208039428596`*^9}, {
  3.71852096045962*^9, 3.718520962555026*^9}, {3.718521885582479*^9, 
  3.7185218995556192`*^9}, {3.782816604091185*^9, 3.78281666056035*^9}, {
  3.782817093219942*^9, 3.782817097433242*^9}, {3.7828171719994717`*^9, 
  3.782817185541584*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"cd3eba47-2ae0-46e2-b1e4-da09b417274d"],

Cell["The mirror parameterization", "Text",
 CellChangeTimes->{{3.7185209661612253`*^9, 
  3.718520971712652*^9}},ExpressionUUID->"93538954-897d-4b56-9c2a-\
82f476665637"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xm", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"u", "-", 
     RowBox[{"\[ImaginaryI]", 
      SqrtBox[
       RowBox[{"4", "-", 
        SuperscriptBox["u", "2"]}]]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.718520973546589*^9, 3.7185209769852037`*^9}, {
  3.7185218722078543`*^9, 3.71852188191611*^9}, {3.7828166667233458`*^9, 
  3.7828166714558764`*^9}, {3.7828171820304832`*^9, 3.782817184124874*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"6f666318-2ced-4cc4-9106-3e9fd1991abb"],

Cell["Check the defining relations", "Text",
 CellChangeTimes->{{3.718521082539439*^9, 3.718521109014864*^9}, {
  3.7185228753355083`*^9, 
  3.718522880774794*^9}},ExpressionUUID->"13ea5985-b7a2-4848-bb80-\
2a0f8b7639c9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xm", "[", 
    RowBox[{"u", "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}], "+", 
   FractionBox["1", 
    RowBox[{"xm", "[", 
     RowBox[{"u", "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}]], "-", 
   RowBox[{"xm", "[", 
    RowBox[{"u", "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}], "-", 
   FractionBox["1", 
    RowBox[{"xm", "[", 
     RowBox[{"u", "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}]], "-", 
   FractionBox[
    RowBox[{"2", "\[ImaginaryI]", " ", "K"}], "g"]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xs", "[", 
    RowBox[{"u", "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}], "+", 
   FractionBox["1", 
    RowBox[{"xs", "[", 
     RowBox[{"u", "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}]], "-", 
   RowBox[{"xs", "[", 
    RowBox[{"u", "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}], "-", 
   FractionBox["1", 
    RowBox[{"xs", "[", 
     RowBox[{"u", "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "K"}], "g"]}], "]"}]], "-", 
   FractionBox[
    RowBox[{"2", "\[ImaginaryI]", " ", "K"}], "g"]}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.718522840803039*^9, 3.718522872703609*^9}, {
  3.782816596565112*^9, 3.782816625388761*^9}, {3.7828166771946373`*^9, 
  3.7828166953609877`*^9}, {3.78281719101475*^9, 3.782817195541267*^9}, {
  3.78316198047569*^9, 3.783162001546761*^9}, {3.8044886959211493`*^9, 
  3.8044887004289417`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"37d3d277-7278-472a-9cf8-2619cc696e9e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7185228630638857`*^9, 3.718522883189*^9}, 
   3.718536026003437*^9, 3.718707657588872*^9, 3.7341719917848988`*^9, 
   3.7341865246012363`*^9, 3.7342308782823477`*^9, 3.734852053359151*^9, 
   3.734868281994589*^9, 3.7349370078471527`*^9, 3.7349585062187757`*^9, 
   3.734961258137748*^9, 3.734964642436372*^9, 3.7349660621711407`*^9, 
   3.734967597687916*^9, 3.734968064153131*^9, 3.735046031291442*^9, 
   3.735049305765307*^9, 3.7351498061240177`*^9, 3.73536809087634*^9, 
   3.735468972071237*^9, 3.7355497846719646`*^9, 3.736004409667501*^9, 
   3.73622296285078*^9, 3.7364913515445147`*^9, 3.737368065933721*^9, 
   3.7374426665098667`*^9, 3.737568167225781*^9, 3.737700452418642*^9, 
   3.7377867471512003`*^9, 3.7379741433594637`*^9, 3.7380433518126717`*^9, 
   3.738117636444779*^9, 3.738118400397311*^9, 3.738142456739053*^9, 
   3.738168055522244*^9, 3.738208213037057*^9, 3.7384014279177303`*^9, 
   3.7385618618875437`*^9, 3.738563805352489*^9, 3.738565496023378*^9, 
   3.7385697298852873`*^9, 3.738570402050802*^9, 3.7385707092293243`*^9, 
   3.739155194298554*^9, 3.746786086650309*^9, 3.771850017536097*^9, 
   3.771851058131359*^9, 3.772257770299745*^9, 3.772772725032794*^9, 
   3.779710451957817*^9, 3.7828052738625174`*^9, {3.782816607947832*^9, 
   3.7828166258450212`*^9}, {3.7828166730995073`*^9, 3.782816695828073*^9}, 
   3.782817101373756*^9, {3.7828171793743362`*^9, 3.782817196050329*^9}, 
   3.782817536212369*^9, {3.783161977337976*^9, 3.7831620019376583`*^9}, 
   3.783162169890276*^9, 3.78316828993316*^9, 3.783169547193036*^9, 
   3.7832544148392982`*^9, 3.783255041140111*^9, 3.783362798201219*^9, 
   3.783499500462071*^9, 3.783684744986476*^9, 3.785237570606336*^9, 
   3.78548217286628*^9, 3.785482573545733*^9, {3.7854852776149673`*^9, 
   3.785485299856922*^9}, 3.785488596034657*^9, 3.785499017028846*^9, 
   3.792399210887608*^9, 3.792399395902114*^9, 3.792752168180876*^9, 
   3.7933518541301603`*^9, 3.793703592752768*^9, 3.7937651861496162`*^9, 
   3.793804052196012*^9, 3.793872378063964*^9, 3.79394765222685*^9, 
   3.79421700663111*^9, 3.794811345179631*^9, 3.794820405490355*^9, 
   3.794830272885845*^9, 3.794893134192206*^9, 3.794893851563092*^9, 
   3.795596464359812*^9, 3.7956229491668463`*^9, 3.79603407384683*^9, 
   3.7964410406024313`*^9, 3.796555383237035*^9, 3.7971288991117573`*^9, 
   3.797143456994627*^9, 3.797488820790009*^9, 3.797934238818321*^9, 
   3.7990429645407753`*^9, 3.799489694668323*^9, 3.799495949803803*^9, 
   3.79956215838301*^9, 3.800787223753151*^9, 3.800942642482171*^9, 
   3.8013114048719797`*^9, 3.801390324528302*^9, 3.801996452454526*^9, 
   3.8019987996451178`*^9, 3.802166786198769*^9, 3.802430858755885*^9, 
   3.803792465404229*^9, 3.804487045003852*^9, 3.804487110018525*^9, 
   3.804488701129593*^9, 3.8044892982512493`*^9, 3.804850959481421*^9, 
   3.804851055760565*^9, 3.804851496784688*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"203d12c5-923c-46ef-bc6b-d11753f4c61d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7185228630638857`*^9, 3.718522883189*^9}, 
   3.718536026003437*^9, 3.718707657588872*^9, 3.7341719917848988`*^9, 
   3.7341865246012363`*^9, 3.7342308782823477`*^9, 3.734852053359151*^9, 
   3.734868281994589*^9, 3.7349370078471527`*^9, 3.7349585062187757`*^9, 
   3.734961258137748*^9, 3.734964642436372*^9, 3.7349660621711407`*^9, 
   3.734967597687916*^9, 3.734968064153131*^9, 3.735046031291442*^9, 
   3.735049305765307*^9, 3.7351498061240177`*^9, 3.73536809087634*^9, 
   3.735468972071237*^9, 3.7355497846719646`*^9, 3.736004409667501*^9, 
   3.73622296285078*^9, 3.7364913515445147`*^9, 3.737368065933721*^9, 
   3.7374426665098667`*^9, 3.737568167225781*^9, 3.737700452418642*^9, 
   3.7377867471512003`*^9, 3.7379741433594637`*^9, 3.7380433518126717`*^9, 
   3.738117636444779*^9, 3.738118400397311*^9, 3.738142456739053*^9, 
   3.738168055522244*^9, 3.738208213037057*^9, 3.7384014279177303`*^9, 
   3.7385618618875437`*^9, 3.738563805352489*^9, 3.738565496023378*^9, 
   3.7385697298852873`*^9, 3.738570402050802*^9, 3.7385707092293243`*^9, 
   3.739155194298554*^9, 3.746786086650309*^9, 3.771850017536097*^9, 
   3.771851058131359*^9, 3.772257770299745*^9, 3.772772725032794*^9, 
   3.779710451957817*^9, 3.7828052738625174`*^9, {3.782816607947832*^9, 
   3.7828166258450212`*^9}, {3.7828166730995073`*^9, 3.782816695828073*^9}, 
   3.782817101373756*^9, {3.7828171793743362`*^9, 3.782817196050329*^9}, 
   3.782817536212369*^9, {3.783161977337976*^9, 3.7831620019376583`*^9}, 
   3.783162169890276*^9, 3.78316828993316*^9, 3.783169547193036*^9, 
   3.7832544148392982`*^9, 3.783255041140111*^9, 3.783362798201219*^9, 
   3.783499500462071*^9, 3.783684744986476*^9, 3.785237570606336*^9, 
   3.78548217286628*^9, 3.785482573545733*^9, {3.7854852776149673`*^9, 
   3.785485299856922*^9}, 3.785488596034657*^9, 3.785499017028846*^9, 
   3.792399210887608*^9, 3.792399395902114*^9, 3.792752168180876*^9, 
   3.7933518541301603`*^9, 3.793703592752768*^9, 3.7937651861496162`*^9, 
   3.793804052196012*^9, 3.793872378063964*^9, 3.79394765222685*^9, 
   3.79421700663111*^9, 3.794811345179631*^9, 3.794820405490355*^9, 
   3.794830272885845*^9, 3.794893134192206*^9, 3.794893851563092*^9, 
   3.795596464359812*^9, 3.7956229491668463`*^9, 3.79603407384683*^9, 
   3.7964410406024313`*^9, 3.796555383237035*^9, 3.7971288991117573`*^9, 
   3.797143456994627*^9, 3.797488820790009*^9, 3.797934238818321*^9, 
   3.7990429645407753`*^9, 3.799489694668323*^9, 3.799495949803803*^9, 
   3.79956215838301*^9, 3.800787223753151*^9, 3.800942642482171*^9, 
   3.8013114048719797`*^9, 3.801390324528302*^9, 3.801996452454526*^9, 
   3.8019987996451178`*^9, 3.802166786198769*^9, 3.802430858755885*^9, 
   3.803792465404229*^9, 3.804487045003852*^9, 3.804487110018525*^9, 
   3.804488701129593*^9, 3.8044892982512493`*^9, 3.804850959481421*^9, 
   3.804851055760565*^9, 3.804851496791544*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"1c8dc1c8-693b-4555-85d8-348e95b64336"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bound state S-matrix", "Section",
 CellChangeTimes->{{3.735019199550687*^9, 
  3.735019203941333*^9}},ExpressionUUID->"243a6520-3bb2-4817-ba33-\
651bc3c27915"],

Cell[CellGroupData[{

Cell["Formula for Case I", "Subsection",
 CellChangeTimes->{{3.7066757566062107`*^9, 3.706675759475521*^9}, {
  3.708762961125115*^9, 
  3.7087629620518627`*^9}},ExpressionUUID->"93788619-f8d0-4c1b-8ad0-\
3d3bd759b8ef"],

Cell["\<\
The X part of the S-matrix. We choose the normalization of the matrix part \
such that the two highest weight bosonic states scatter with 1. \
\>", "Text",
 CellChangeTimes->{{3.7066759144567738`*^9, 3.706675920127571*^9}, {
  3.709893954336681*^9, 
  3.709894002246374*^9}},ExpressionUUID->"83c6a2a3-4899-449b-9d90-\
a45688c0037d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DX", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.709893955807446*^9, 3.7098939698494787`*^9}, {
   3.7098962638449497`*^9, 3.7098962639558992`*^9}, {3.709980285705847*^9, 
   3.709980289615711*^9}, {3.710237128893689*^9, 3.710237129602322*^9}, {
   3.710416180372879*^9, 3.710416180668816*^9}, 3.735037152299296*^9, 
   3.735095619246941*^9, 3.7365101214847603`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"7be84f6a-66aa-4297-964a-47d409eb2744"],

Cell["\<\
We shift all the bound state numbers by \[Epsilon] to deal with spurious \
poles and zeroes that can appear in the Y,Z part of the S-matrix. In the end \
we send \[Epsilon] \[Rule] 0.\
\>", "Text",
 CellChangeTimes->{{3.710589324238821*^9, 3.710589378948395*^9}, {
  3.804421560999159*^9, 
  3.804421582803515*^9}},ExpressionUUID->"e61f4ee1-e0a1-4ff9-9405-\
221fbc440892"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SmatX", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "[", 
   RowBox[{"k_", ",", "l_", ",", "n_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"DX", "[", 
     RowBox[{"i", ",", "j"}], "]"}], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       SubscriptBox["K", "j"], "-", "l"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       SubscriptBox["K", "i"], "-", "n"}], "]"}]], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       SubscriptBox["v", "i"], "-", 
       SubscriptBox["v", "j"], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["K", "i"], "-", 
         SubscriptBox["K", "j"]}], "2"], "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       SubscriptBox["v", "i"], "-", 
       SubscriptBox["v", "j"], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["K", "i"], "-", 
         SubscriptBox["K", "j"]}], "2"], "+", "1", "-", "l", "+", "n"}], 
      "]"}]], 
    FractionBox["1", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["v", "i"], "-", 
        SubscriptBox["v", "j"], "+", 
        FractionBox[
         RowBox[{
          SubscriptBox["K", "i"], "+", 
          SubscriptBox["K", "j"]}], "2"], "-", "nx"}], ",", 
       RowBox[{"{", 
        RowBox[{"nx", ",", "1", ",", 
         RowBox[{"k", "+", "l"}]}], "}"}]}], "]"}]], 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{"k", ",", 
         RowBox[{"k", "-", "m"}]}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{"l", ",", 
         RowBox[{"n", "-", "m"}]}], "]"}], 
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          SubscriptBox["v", "i"], "-", 
          SubscriptBox["v", "j"], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["K", "i"], "-", 
            SubscriptBox["K", "j"]}], "2"], "+", "1", "+", "m"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          SubscriptBox["v", "i"], "-", 
          SubscriptBox["v", "j"], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["K", "i"], "-", 
            SubscriptBox["K", "j"]}], "2"], "+", "1", "-", "m"}], "]"}]], 
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          SubscriptBox["K", "i"], "-", "m"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          SubscriptBox["K", "j"], "-", "k", "-", "l", "+", "m"}], "]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "/.", 
   RowBox[{
    SubscriptBox["K", "x_"], "\[Rule]", 
    RowBox[{
     SubscriptBox["K", "x"], "+", "\[Epsilon]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.706675760174341*^9, 3.706675925616226*^9}, {
   3.7066760340732727`*^9, 3.706676126198607*^9}, {3.706676199227697*^9, 
   3.706676210951922*^9}, {3.706676247392475*^9, 3.706676329249838*^9}, 
   3.7066843016291313`*^9, 3.706685620624989*^9, {3.7095473252744617`*^9, 
   3.709547361697282*^9}, 3.7095475970332937`*^9, {3.7095478860781107`*^9, 
   3.709548002761898*^9}, 3.709548880946021*^9, {3.70989396431297*^9, 
   3.7098939644827642`*^9}, {3.709896255901327*^9, 3.709896265995633*^9}, 
   3.709980280114234*^9, {3.709992355324298*^9, 3.70999236707443*^9}, 
   3.709994256515087*^9, 3.7100821508741713`*^9, {3.710155758645273*^9, 
   3.710155767450615*^9}, 3.7102408751513567`*^9, {3.710241341489044*^9, 
   3.710241344361145*^9}, {3.710241473727984*^9, 3.710241484000152*^9}, 
   3.710480140751086*^9, {3.7105637939719477`*^9, 3.71056379646489*^9}, 
   3.710564218201268*^9, {3.73811761156079*^9, 3.738117615431727*^9}, {
   3.73811784420087*^9, 3.738117857092819*^9}, {3.738118769896295*^9, 
   3.73811883576469*^9}, {3.7381189005240717`*^9, 3.7381189065280657`*^9}, {
   3.7381270832210903`*^9, 3.738127084745434*^9}, 3.738168063821114*^9, 
   3.804487027364237*^9, {3.804850748061315*^9, 3.804850762227697*^9}, {
   3.804851162177636*^9, 3.804851173327055*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"38159af5-910c-43e7-83f1-5b9f9e07d742"],

Cell["Pole decomposition", "Text",
 CellChangeTimes->{{3.8009434569247227`*^9, 
  3.800943465257553*^9}},ExpressionUUID->"46ece690-eb59-4a35-9dd9-\
563ad9f4bb47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmatXpole", "[", 
   RowBox[{"k_", ",", "l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DX", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"k", ",", "n"}], "]"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"k", "!"}], 
          RowBox[{"l", "!"}]}], 
         RowBox[{
          RowBox[{"n", "!"}], 
          RowBox[{"m", "!"}]}]], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"n", "-", "l", "+", "\[Alpha]"}]], 
           FractionBox[
            RowBox[{"k", "+", "l", "-", "\[Alpha]"}], 
            RowBox[{
             SubscriptBox["v", "1"], "-", 
             SubscriptBox["v", "2"], "+", 
             FractionBox[
              RowBox[{
               SubscriptBox["K", "1"], "+", 
               SubscriptBox["K", "2"]}], "2"], "-", 
             RowBox[{"(", 
              RowBox[{"k", "+", "l", "-", "\[Alpha]"}], ")"}]}]], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"n", ",", 
                RowBox[{"\[Alpha]", "-", "\[Beta]"}]}], "]"}], 
              RowBox[{"Binomial", "[", 
               RowBox[{"m", ",", "\[Beta]"}], "]"}], 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{
                 SubscriptBox["K", "1"], "-", "k", "-", "1", "+", "\[Beta]"}],
                 ",", "l"}], "]"}], 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{
                 SubscriptBox["K", "2"], "-", "l", "-", "1", "+", "\[Alpha]", 
                 "-", "\[Beta]"}], ",", "k"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Beta]", ",", "0", ",", "\[Alpha]"}], "}"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "0", ",", 
            RowBox[{"k", "+", "l"}]}], "}"}]}], "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"m", "\[Rule]", 
      RowBox[{"k", "+", "l", "-", "n"}]}], "}"}]}], "/.", 
   RowBox[{
    SubscriptBox["K", "x_"], "\[Rule]", 
    RowBox[{
     SubscriptBox["K", "x"], "+", "\[Epsilon]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.800943466416992*^9, 3.800943670908396*^9}, {
   3.8009437044684258`*^9, 3.8009437820137167`*^9}, {3.80094383430632*^9, 
   3.800943880903569*^9}, {3.800943952864856*^9, 3.800943989146964*^9}, {
   3.800944026590953*^9, 3.8009440819695997`*^9}, {3.8009441371091537`*^9, 
   3.800944340599826*^9}, {3.800944432187056*^9, 3.800944492904207*^9}, {
   3.80094453620117*^9, 3.800944541589164*^9}, {3.8009447167518053`*^9, 
   3.8009447378163977`*^9}, {3.800944983210904*^9, 3.800945072897274*^9}, {
   3.80094516765357*^9, 3.800945167828307*^9}, {3.804850767533164*^9, 
   3.804850768475337*^9}, 3.804851374701243*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"c1c6ce9d-5acb-4d99-b304-cecb395f8a26"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SmatXpole", "[", 
           RowBox[{"k", ",", "l", ",", "n"}], "]"}], "-", 
          RowBox[{
           RowBox[{"SmatX", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", 
           RowBox[{"k", ",", "l", ",", "n"}], "]"}]}], "/.", 
         RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"i", "\[Rule]", "1"}], ",", 
          RowBox[{"j", "\[Rule]", "2"}]}], "}"}]}], "//", "FunctionExpand"}], 
      "//", "Simplify"}], "//", "Apart"}], "//", "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", 
     RowBox[{"k", "+", "l"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.800943651343913*^9, 3.80094368800922*^9}, {
  3.80094372239034*^9, 3.800943820281123*^9}, {3.800943968099472*^9, 
  3.80094399950872*^9}, {3.800944050360273*^9, 3.800944154542729*^9}, {
  3.800944191900505*^9, 3.80094424578377*^9}, {3.8009442857907476`*^9, 
  3.800944289746952*^9}, {3.800944324897314*^9, 3.800944420586999*^9}, {
  3.800944523613698*^9, 3.800944525144339*^9}, {3.800944722345436*^9, 
  3.800944749906143*^9}, {3.804487058345792*^9, 3.804487061803853*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"486009b0-cd0d-4677-a44a-ba035d3fc10a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800943662219183*^9, 3.800943882479618*^9}, {
   3.8009439569488792`*^9, 3.80094436173048*^9}, {3.800944417140298*^9, 
   3.800944495155601*^9}, {3.800944526975851*^9, 3.800944544740336*^9}, {
   3.800944724672448*^9, 3.8009447618059464`*^9}, 3.801311422113175*^9, 
   3.80199646619532*^9, 3.801998814322514*^9, 3.802166800477152*^9, 
   3.802430872989229*^9, 3.803792479233844*^9, {3.804487050127639*^9, 
   3.8044870787483377`*^9}, 3.8044871230835123`*^9, 3.804489312260599*^9, 
   3.804850973996801*^9, 3.8048510697008963`*^9, 3.804851511273757*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"31e58e26-0577-4d6c-b8ae-0a6afb416639"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula for Case II", "Subsection",
 CellChangeTimes->{{3.800945383678384*^9, 3.8009453907154083`*^9}, 
   3.804421765300417*^9},ExpressionUUID->"728a261a-9f24-4c49-9606-\
13366428128a"],

Cell["The simplified form", "Text",
 CellChangeTimes->{{3.800952213943767*^9, 3.800952219932518*^9}, {
  3.800953438656394*^9, 
  3.800953439937005*^9}},ExpressionUUID->"f1566274-94cb-47bd-92c1-\
f5aff71f3b31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"YY", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xp", "i"], "-", 
         SubscriptBox["xp", "j"]}], 
        RowBox[{
         SubscriptBox["xm", "i"], "-", 
         SubscriptBox["xp", "j"]}]], 
       FractionBox["1", 
        SubscriptBox["U", "i"]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xp", "j"], "-", 
         SubscriptBox["xm", "j"]}], 
        RowBox[{
         SubscriptBox["xm", "i"], "-", 
         SubscriptBox["xp", "j"]}]], 
       FractionBox[
        SubscriptBox["\[Gamma]", "i"], 
        SubscriptBox["\[Gamma]", "j"]], 
       FractionBox[
        SubscriptBox["U", "j"], 
        SubscriptBox["U", "i"]]}], "0", 
      RowBox[{"\[ImaginaryI]", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["xp", "i"], "-", 
           SubscriptBox["xm", "i"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["xp", "j"], "-", 
           SubscriptBox["xm", "j"]}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["xp", "i"], 
          SubscriptBox["xp", "j"]}]}]], 
       FractionBox[
        RowBox[{
         SubscriptBox["U", "i"], 
         SubscriptBox["U", "j"]}], 
        RowBox[{
         SubscriptBox["\[Gamma]", "i"], 
         SubscriptBox["\[Gamma]", "j"]}]]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xp", "i"], "-", 
         SubscriptBox["xm", "i"]}], 
        RowBox[{
         SubscriptBox["xm", "i"], "-", 
         SubscriptBox["xp", "j"]}]], 
       FractionBox[
        SubscriptBox["\[Gamma]", "j"], 
        SubscriptBox["\[Gamma]", "i"]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xm", "i"], "-", 
         SubscriptBox["xm", "j"]}], 
        RowBox[{
         SubscriptBox["xm", "i"], "-", 
         SubscriptBox["xp", "j"]}]], 
       SubscriptBox["U", "j"]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["xp", "i"], "-", 
           SubscriptBox["xm", "i"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["xp", "j"], "-", 
           SubscriptBox["xm", "j"]}], ")"}]}], 
        RowBox[{
         RowBox[{
          SubscriptBox["xm", "i"], 
          SubscriptBox["xm", "j"]}], "-", "1"}]], 
       FractionBox["\[ImaginaryI]", 
        RowBox[{
         SubscriptBox["\[Gamma]", "i"], 
         SubscriptBox["\[Gamma]", "j"]}]]}], "0"},
     {"0", 
      RowBox[{
       FractionBox["\[ImaginaryI]", 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["xm", "i"], 
          SubscriptBox["xm", "j"]}]}]], 
       FractionBox[
        RowBox[{
         SubscriptBox["\[Gamma]", "i"], 
         SubscriptBox["\[Gamma]", "j"]}], 
        RowBox[{
         SubscriptBox["U", "i"], 
         SubscriptBox["U", "j"]}]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xm", "i"], "-", 
         SubscriptBox["xm", "j"]}], 
        RowBox[{
         SubscriptBox["xp", "i"], "-", 
         SubscriptBox["xm", "j"]}]], 
       SubscriptBox["U", "i"]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xm", "i"], "-", 
         SubscriptBox["xp", "i"]}], 
        RowBox[{
         SubscriptBox["xp", "i"], "-", 
         SubscriptBox["xm", "j"]}]], 
       FractionBox[
        SubscriptBox["\[Gamma]", "j"], 
        SubscriptBox["\[Gamma]", "i"]], 
       FractionBox[
        SubscriptBox["U", "i"], 
        SubscriptBox["U", "j"]]}]},
     {
      FractionBox[
       RowBox[{
        SubscriptBox["\[Gamma]", "i"], 
        SubscriptBox["\[Gamma]", "j"], "\[ImaginaryI]"}], 
       RowBox[{
        RowBox[{
         SubscriptBox["xp", "i"], 
         SubscriptBox["xp", "j"]}], "-", "1"}]], "0", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xm", "j"], "-", 
         SubscriptBox["xp", "j"]}], 
        RowBox[{
         SubscriptBox["xp", "i"], "-", 
         SubscriptBox["xm", "j"]}]], 
       FractionBox[
        SubscriptBox["\[Gamma]", "i"], 
        SubscriptBox["\[Gamma]", "j"]]}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["xp", "i"], "-", 
         SubscriptBox["xp", "j"]}], 
        RowBox[{
         SubscriptBox["xp", "i"], "-", 
         SubscriptBox["xm", "j"]}]], 
       FractionBox["1", 
        SubscriptBox["U", "j"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ytilde", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "[", 
   RowBox[{"k_", ",", "l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0"},
          {
           FractionBox["l", 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], 
           FractionBox["l", 
            RowBox[{
             SubscriptBox["v", "i"], "-", 
             SubscriptBox["v", "j"], "-", 
             FractionBox[
              RowBox[{
               SubscriptBox["K", "i"], "-", 
               SubscriptBox["K", "j"]}], "2"]}]], 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "0"},
          {"0", "0", 
           FractionBox[
            RowBox[{"n", "-", 
             SubscriptBox["K", "i"]}], 
            RowBox[{
             SubscriptBox["v", "i"], "-", 
             SubscriptBox["v", "j"], "-", 
             FractionBox[
              RowBox[{
               SubscriptBox["K", "i"], "-", 
               SubscriptBox["K", "j"]}], "2"]}]], "0"},
          {
           FractionBox[
            RowBox[{" ", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["K", "i"], "-", "n"}], ")"}]}]}], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "0", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "i"], "-", "n"}], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"testSmatX", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "[", 
         RowBox[{"k", ",", 
          RowBox[{"l", "-", "1"}], ",", 
          RowBox[{"n", "-", "1"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"testSmatX", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "[", 
         RowBox[{"k", ",", "l", ",", "n"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           FractionBox["k", 
            RowBox[{
             SubscriptBox["v", "i"], "-", 
             SubscriptBox["v", "j"], "+", 
             FractionBox[
              RowBox[{
               SubscriptBox["K", "i"], "-", 
               SubscriptBox["K", "j"]}], "2"]}]], 
           FractionBox["k", 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "0", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]]},
          {"0", "0", "0", "0"},
          {"0", 
           FractionBox[
            RowBox[{"k", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["K", "j"], "-", "m"}], ")"}]}], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "0", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "j"], "-", "m"}], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]]},
          {"0", "0", "0", 
           FractionBox[
            RowBox[{"m", "-", 
             SubscriptBox["K", "j"]}], 
            RowBox[{
             SubscriptBox["v", "i"], "-", 
             SubscriptBox["v", "j"], "+", 
             FractionBox[
              RowBox[{
               SubscriptBox["K", "i"], "-", 
               SubscriptBox["K", "j"]}], "2"]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"testSmatX", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "[", 
         RowBox[{
          RowBox[{"k", "-", "1"}], ",", "l", ",", "n"}], "]"}], "-", 
        RowBox[{
         RowBox[{"testSmatX", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "[", 
         RowBox[{"k", ",", "l", ",", "n"}], "]"}]}], ")"}]}], "+", 
     TagBox[
      RowBox[{
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"1", 
           FractionBox[
            SubscriptBox["K", "i"], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "0", "0"},
          {
           FractionBox[
            SubscriptBox["K", "j"], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "1", "0", "0"},
          {"0", 
           FractionBox[
            RowBox[{
             RowBox[{
              SubscriptBox["K", "j"], "k"}], "-", 
             RowBox[{
              SubscriptBox["K", "i"], "m"}]}], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "1", 
           FractionBox[
            SubscriptBox["K", "j"], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]]},
          {
           FractionBox[
            RowBox[{
             RowBox[{
              SubscriptBox["K", "i"], "l"}], "-", 
             RowBox[{
              SubscriptBox["K", "j"], "n"}]}], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "0", 
           FractionBox[
            SubscriptBox["K", "i"], 
            SqrtBox[
             RowBox[{
              SubscriptBox["K", "i"], 
              SubscriptBox["K", "j"]}]]], "1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}], 
       RowBox[{
        RowBox[{"testSmatX", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", 
        RowBox[{"k", ",", "l", ",", "n"}], "]"}]}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ")"}], "/.", 
   RowBox[{"m", "\[Rule]", 
    RowBox[{"k", "+", "l", "-", "n"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8009582383082647`*^9, 3.800958242520021*^9}, {
  3.8009613576120777`*^9, 3.800961379473771*^9}, {3.8015607492864513`*^9, 
  3.801560770999132*^9}, {3.801994135624063*^9, 3.801994209603654*^9}, {
  3.804489035332675*^9, 3.8044890410921392`*^9}, {3.804850780084846*^9, 
  3.8048507962480173`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"adb0d959-fa7d-4d2e-adf5-fd74f439a9a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SmatY", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "[", 
    RowBox[{"k_", ",", "l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"YY", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "*", 
     RowBox[{
      RowBox[{"Ytilde", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", 
      RowBox[{"k", ",", "l", ",", "n"}], "]"}]}], "/.", 
    RowBox[{
     SubscriptBox["K", "x_"], "\[Rule]", 
     RowBox[{
      SubscriptBox["K", "x"], "+", "\[Epsilon]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8009457097822723`*^9, 3.8009460019752893`*^9}, {
   3.800946033674511*^9, 3.8009462130582867`*^9}, {3.80095185052573*^9, 
   3.8009520479400454`*^9}, {3.8009521073158712`*^9, 3.800952207111096*^9}, 
   3.800953446786662*^9, 3.80095358267341*^9, {3.800953614327359*^9, 
   3.800953631454204*^9}, {3.800953715367271*^9, 3.800953912575108*^9}, {
   3.800954000369742*^9, 3.8009540252444696`*^9}, {3.800954400726837*^9, 
   3.800954507330003*^9}, {3.8009582474093637`*^9, 3.8009582499240007`*^9}, {
   3.800961385394758*^9, 3.8009614083242683`*^9}, 3.801998712292368*^9, 
   3.804851380111771*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"41078830-cc87-480b-8cd4-eb2763f733a4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Formula for Case III", "Subsection",
 CellChangeTimes->{{3.800958072645393*^9, 3.8009580741379547`*^9}, 
   3.8011099837100077`*^9, 
   3.804421766044251*^9},ExpressionUUID->"1b6f7b03-73e9-4042-ac55-\
75915dfb6318"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisZY", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800958955771867*^9, 3.800959017768979*^9}, {
  3.801394415017909*^9, 3.801394416129328*^9}, {3.801394454142095*^9, 
  3.801394456860407*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"0ae4cd13-805b-4004-876b-a4a64d2d5410"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vecYZ", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Ytilde", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", 
        RowBox[{"k", ",", "l", ",", "n"}], "]"}], "\[LeftDoubleBracket]", 
       RowBox[{"x", ",", "y"}], "\[RightDoubleBracket]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"l", "\[Rule]", 
         RowBox[{"l", "-", "1"}]}], ",", 
        RowBox[{"n", "\[Rule]", 
         RowBox[{"n", "-", "1"}]}]}], "}"}]}], ")"}]}], "+", 
   RowBox[{"b", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Ytilde", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", 
        RowBox[{"k", ",", "l", ",", "n"}], "]"}], "\[LeftDoubleBracket]", 
       RowBox[{"x", ",", "y"}], "\[RightDoubleBracket]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"k", "-", "1"}]}], "}"}]}], ")"}]}], "+", 
   RowBox[{"c", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Ytilde", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "[", 
      RowBox[{"k", ",", "l", ",", "n"}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"x", ",", "y"}], "\[RightDoubleBracket]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8015504851468773`*^9, 3.8015505660622177`*^9}, {
  3.801550638356818*^9, 3.801550714398332*^9}, {3.80199906154149*^9, 
  3.801999076855301*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"0f1f9605-67c6-416e-a7b2-fc1d3ac2120d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZ1", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "0", "0", "0", 
       "0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}]},
      {"0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], "0", "0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}]}]},
      {"0", "0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}], "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], "0"},
      {"0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], "0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3"}], "\[RightDoubleBracket]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"4", ",", "3"}], "\[RightDoubleBracket]"}]}], "0", "0", 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"4", ",", "3"}], "\[RightDoubleBracket]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
        RowBox[{
         RowBox[{"YY", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.801990514201717*^9, 3.801990536354806*^9}, {
   3.80199063264082*^9, 3.801990695716954*^9}, 3.801990758065159*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"b8023192-94d6-4cb0-872e-f2a9e872d726"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZ2", "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  TagBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}], 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}]}], "0"},
       {
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}]}], "0", "0"},
       {
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "3"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "3"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "3"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "3"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "3"}], "\[RightDoubleBracket]"}]}], "0", 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}]}], "0", 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "4"}], "\[RightDoubleBracket]"}]}], "0", "0", 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}]}]},
       {"0", "0", 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "4"}], "\[RightDoubleBracket]"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], " ", 
         RowBox[{
          RowBox[{"YY", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "\[LeftDoubleBracket]", 
          RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.801990773880422*^9, 3.801990864851617*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"d0a80ac3-10a7-4227-b03e-6a5edea969b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ztilde1", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "[", 
    RowBox[{"k_", ",", "l_", ",", "n_"}], "]"}], "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "-", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "-", 
              SubscriptBox["K", "j"]}], "2"], "-", "l"}]}], "]"}], "[", 
         RowBox[{"1", ",", "1"}], "]"}], 
        RowBox[{
         SubscriptBox["v", "i"], "-", 
         SubscriptBox["v", "j"], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["K", "i"], "-", 
           SubscriptBox["K", "j"]}], "2"]}]], "0", "0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        SqrtBox[
         RowBox[{
          SubscriptBox["K", "i"], 
          SubscriptBox["K", "j"]}]]]},
      {"0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "j"], "-", "m"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "i"], "-", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "i"], "-", 
              SubscriptBox["v", "j"], "-", 
              FractionBox[
               RowBox[{
                SubscriptBox["K", "i"], "-", 
                SubscriptBox["K", "j"]}], "2"], "-", "m"}], ")"}]}]}], "]"}], 
         "[", 
         RowBox[{"3", ",", "3"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["K", "i"], "-", "n"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["v", "i"], "-", 
           SubscriptBox["v", "j"], "-", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "i"], "-", 
             SubscriptBox["K", "j"]}], "2"]}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", 
              SubscriptBox["K", "j"]}], ")"}]}], ",", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "i"], "-", 
              SubscriptBox["v", "j"], "+", 
              FractionBox[
               RowBox[{
                SubscriptBox["K", "i"], "+", 
                SubscriptBox["K", "j"]}], "2"], "-", "k"}], ")"}]}]}], "]"}], 
         "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["v", "i"], "-", 
           SubscriptBox["v", "j"], "-", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "i"], "-", 
             SubscriptBox["K", "j"]}], "2"]}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{
            SubscriptBox["K", "j"], "-", "m"}], ",", "m"}], "]"}], "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        SqrtBox[
         RowBox[{
          SubscriptBox["K", "i"], 
          SubscriptBox["K", "j"]}]]]},
      {"0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "i"], "-", "n"}], ")"}]}], ",", "0", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "j"], "-", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "i"], "-", 
              SubscriptBox["v", "j"], "+", 
              FractionBox[
               RowBox[{
                SubscriptBox["K", "i"], "-", 
                SubscriptBox["K", "j"]}], "2"], "-", "n"}], ")"}]}]}], "]"}], 
         "[", 
         RowBox[{"4", ",", "4"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["K", "j"], "-", "m"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["v", "i"], "-", 
           SubscriptBox["v", "j"], "+", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "i"], "-", 
             SubscriptBox["K", "j"]}], "2"]}], ")"}]}]], "0", "0", "0"},
      {"0", "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{"m", "-", 
            SubscriptBox["K", "j"]}], ",", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "+", 
              SubscriptBox["K", "j"]}], "2"], "-", "m"}]}], "]"}], "[", 
         RowBox[{"3", ",", "3"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["v", "i"], "-", 
          SubscriptBox["v", "j"], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["K", "i"], "-", 
            SubscriptBox["K", "j"]}], "2"]}], ")"}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", " ", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{"m", "-", 
              SubscriptBox["K", "j"]}], ")"}]}], ",", 
           RowBox[{"m", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "i"], "-", 
              SubscriptBox["v", "j"], "+", 
              FractionBox[
               RowBox[{
                SubscriptBox["K", "i"], "+", 
                SubscriptBox["K", "j"]}], "2"], "-", "k"}], ")"}]}]}], "]"}], 
         "[", 
         RowBox[{"4", ",", "1"}], "]"}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["v", "i"], "-", 
           SubscriptBox["v", "j"], "-", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "i"], "-", 
             SubscriptBox["K", "j"]}], "2"]}], ")"}]}]], "0"},
      {"0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", "k", ",", 
           RowBox[{
            SubscriptBox["K", "i"], "-", "k"}]}], "]"}], "[", 
         RowBox[{"3", ",", "3"}], "]"}], 
        SqrtBox[
         RowBox[{
          SubscriptBox["K", "i"], 
          SubscriptBox["K", "j"]}]]], "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}], "[", 
         RowBox[{"3", ",", "3"}], "]"}], 
        SqrtBox[
         RowBox[{
          SubscriptBox["K", "i"], 
          SubscriptBox["K", "j"]}]]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", "k", ",", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "-", 
              SubscriptBox["K", "j"]}], "2"], "-", "k"}]}], "]"}], "[", 
         RowBox[{"3", ",", "3"}], "]"}], 
        RowBox[{
         SubscriptBox["v", "i"], "-", 
         SubscriptBox["v", "j"], "+", 
         FractionBox[
          RowBox[{
           SubscriptBox["K", "i"], "-", 
           SubscriptBox["K", "j"]}], "2"]}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "i"], "-", "n"}], ")"}]}], ",", "0", ",", " ", 
           RowBox[{
            RowBox[{"l", " ", "n"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["v", "i"], "-", 
               SubscriptBox["v", "j"], "+", 
               FractionBox[
                RowBox[{
                 SubscriptBox["K", "i"], "+", 
                 SubscriptBox["K", "j"]}], "2"]}], ")"}]}]}]}], "]"}], "[", 
         RowBox[{"1", ",", "2"}], "]"}], 
        RowBox[{"k", " ", 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "j"], "-", "m"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "i"], "-", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "i"], "-", 
              SubscriptBox["v", "j"], "-", 
              FractionBox[
               RowBox[{
                SubscriptBox["K", "i"], "-", 
                SubscriptBox["K", "j"]}], "2"], "-", "m"}], ")"}]}]}], "]"}], 
         "[", 
         RowBox[{"4", ",", "1"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["v", "i"], "-", 
           SubscriptBox["v", "j"], "-", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "i"], "-", 
             SubscriptBox["K", "j"]}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["K", "i"], "-", "n"}], ")"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "j"], "-", "m"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "i"], "-", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "i"], "-", 
              SubscriptBox["v", "j"], "-", 
              FractionBox[
               RowBox[{
                SubscriptBox["K", "i"], "-", 
                SubscriptBox["K", "j"]}], "2"], "-", "m"}], ")"}]}]}], "]"}], 
         "[", 
         RowBox[{"4", ",", "3"}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["v", "i"], "-", 
           SubscriptBox["v", "j"], "-", 
           FractionBox[
            RowBox[{
             SubscriptBox["K", "i"], "-", 
             SubscriptBox["K", "j"]}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["K", "i"], "-", "n"}], ")"}]}]], "0", "0", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "j"], "-", "m"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"k", " ", "m"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "n"}], ")"}], " ", 
             RowBox[{"(", " ", 
              RowBox[{
               SubscriptBox["v", "i"], "-", 
               SubscriptBox["v", "j"], "+", 
               FractionBox[
                RowBox[{
                 SubscriptBox["K", "i"], "+", 
                 SubscriptBox["K", "j"]}], "2"]}], ")"}]}]}]}], "]"}], "[", 
         RowBox[{"2", ",", "1"}], "]"}], 
        RowBox[{"l", 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]}]], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"vecYZ", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "[", 
          RowBox[{"0", ",", 
           RowBox[{"m", "-", 
            SubscriptBox["K", "j"]}], ",", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "+", 
              SubscriptBox["K", "j"]}], "2"], "-", "m"}]}], "]"}], "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["v", "i"], "-", 
          SubscriptBox["v", "j"], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["K", "i"], "-", 
            SubscriptBox["K", "j"]}], "2"]}], ")"}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ztilde2", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], "[", 
    RowBox[{"k_", ",", "l_", ",", "n_"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"vecYZ", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "[", 
            RowBox[{"0", ",", "k", ",", 
             RowBox[{
              SubscriptBox["K", "i"], "-", "k"}]}], "]"}], "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "i"], 
            SubscriptBox["K", "j"]}]]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "]"}], "[", 
          RowBox[{"2", ",", "1"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"1", ",", "4"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "l"}], ",", "0", ",", 
            RowBox[{"l", "-", 
             SubscriptBox["K", "j"]}]}], "]"}], "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "l"}], ",", "0", ",", 
            RowBox[{"l", "-", 
             SubscriptBox["K", "j"]}]}], "]"}], "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], "0", "0"},
       {
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "k"}], ",", 
            RowBox[{"k", "-", 
             SubscriptBox["K", "i"]}]}], "]"}], "[", 
          RowBox[{"4", ",", "1"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "k"}], ",", 
            RowBox[{"k", "-", 
             SubscriptBox["K", "i"]}]}], "]"}], "[", 
          RowBox[{"4", ",", "3"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"vecYZ", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "[", 
            RowBox[{"0", ",", "1", ",", 
             RowBox[{"-", "1"}]}], "]"}], "[", 
           RowBox[{"4", ",", "1"}], "]"}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "i"], 
            SubscriptBox["K", "j"]}]]]}], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "]"}], "[", 
          RowBox[{"4", ",", "3"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"n", "-", 
             SubscriptBox["K", "i"]}], ",", "0", ",", 
            RowBox[{"-", "n"}]}], "]"}], "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["K", "i"], "-", "n"}], ")"}]}], ",", "0", ",", 
            RowBox[{
             RowBox[{"-", " ", "n"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["v", "i"], "-", 
               SubscriptBox["v", "j"], "+", 
               FractionBox[
                RowBox[{
                 SubscriptBox["K", "i"], "+", 
                 SubscriptBox["K", "j"]}], "2"], "-", "l"}], ")"}]}]}], "]"}],
           "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "-", 
              SubscriptBox["K", "j"]}], "2"]}], ")"}]}]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{"0", ",", 
            RowBox[{"k", 
             RowBox[{"(", 
              RowBox[{"m", "-", 
               SubscriptBox["K", "j"]}], ")"}]}], ",", 
            RowBox[{"m", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["K", "i"], "-", "k"}], ")"}]}]}], "]"}], "[", 
          RowBox[{"4", ",", "1"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"n", "-", 
             SubscriptBox["K", "i"]}], ",", "0", ",", 
            RowBox[{"-", "n"}]}], "]"}], "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{"0", ",", 
            RowBox[{"m", "-", 
             SubscriptBox["K", "j"]}], ",", 
            RowBox[{"-", "m"}]}], "]"}], "[", 
          RowBox[{"4", ",", "1"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"vecYZ", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "[", 
            RowBox[{"0", ",", 
             RowBox[{
              SubscriptBox["K", "j"], "-", "m"}], ",", "m"}], "]"}], "[", 
           RowBox[{"4", ",", "3"}], "]"}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "i"], 
            SubscriptBox["K", "j"]}]]]}], "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["K", "i"], "-", "n"}], ")"}]}], ",", " ", "0", 
            ",", 
            RowBox[{
             RowBox[{"-", "n"}], 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["v", "i"], "-", 
               SubscriptBox["v", "j"], "+", 
               FractionBox[
                RowBox[{
                 SubscriptBox["K", "i"], "+", 
                 SubscriptBox["K", "j"]}], "2"], "-", "l"}], ")"}]}]}], "]"}],
           "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         RowBox[{"k", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "-", 
              SubscriptBox["K", "j"]}], "2"]}], ")"}]}]]},
       {
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", " ", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               SubscriptBox["K", "i"]}], ")"}]}], ",", "0", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", 
               SubscriptBox["K", "j"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["v", "i"], "-", 
               SubscriptBox["v", "j"], "+", 
               FractionBox[
                RowBox[{
                 SubscriptBox["K", "i"], "-", 
                 SubscriptBox["K", "j"]}], "2"], "-", "n"}], ")"}]}]}], "]"}],
           "[", 
          RowBox[{"3", ",", "2"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["K", "j"], "-", "m"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "-", 
              SubscriptBox["K", "j"]}], "2"]}], ")"}]}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", " ", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               SubscriptBox["K", "i"]}], ")"}]}], ",", "0", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", 
               SubscriptBox["K", "j"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["v", "i"], "-", 
               SubscriptBox["v", "j"], "+", 
               FractionBox[
                RowBox[{
                 SubscriptBox["K", "i"], "-", 
                 SubscriptBox["K", "j"]}], "2"], "-", "n"}], ")"}]}]}], "]"}],
           "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["K", "j"], "-", "m"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["v", "i"], "-", 
            SubscriptBox["v", "j"], "+", 
            FractionBox[
             RowBox[{
              SubscriptBox["K", "i"], "-", 
              SubscriptBox["K", "j"]}], "2"]}], ")"}]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"vecYZ", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "[", 
            RowBox[{
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"n", "-", 
                SubscriptBox["K", "i"]}], ")"}]}], ",", "0", ",", 
             RowBox[{
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["K", "j"], "-", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["v", "i"], "-", 
                 SubscriptBox["v", "j"], "+", 
                 FractionBox[
                  RowBox[{
                   SubscriptBox["K", "i"], "+", 
                   SubscriptBox["K", "j"]}], "2"], "-", "l"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"n", "-", "k"}], ")"}]}]}]}], "]"}], "[", 
           RowBox[{"3", ",", "2"}], "]"}], 
          RowBox[{"k", "  ", 
           RowBox[{"(", 
            RowBox[{"m", "-", 
             SubscriptBox["K", "j"]}], ")"}], 
           SqrtBox[
            RowBox[{
             SubscriptBox["K", "i"], 
             SubscriptBox["K", "j"]}]]}]]}]},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "l"}], ",", "0", ",", 
            RowBox[{"l", "-", 
             SubscriptBox["K", "j"]}]}], "]"}], "[", 
          RowBox[{"4", ",", "4"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"vecYZ", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "[", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", "1"}], "]"}], "[", 
          RowBox[{"4", ",", "4"}], "]"}], 
         SqrtBox[
          RowBox[{
           SubscriptBox["K", "i"], 
           SubscriptBox["K", "j"]}]]], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"vecYZ", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "[", 
            RowBox[{"0", ",", 
             RowBox[{"k", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["K", "j"], "-", "m"}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"k", " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", 
                 SubscriptBox["K", "j"]}], ")"}]}], "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["v", "i"], "-", 
                 SubscriptBox["v", "j"], "+", 
                 FractionBox[
                  RowBox[{
                   SubscriptBox["K", "i"], "-", 
                   SubscriptBox["K", "j"]}], "2"], "-", "k"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"n", "-", "k"}], ")"}]}]}]}], "]"}], "[", 
           RowBox[{"2", ",", "3"}], "]"}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "i"], 
            SubscriptBox["K", "j"]}]]]}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8019927967928*^9, 3.8019930355442753`*^9}, {
   3.801993069754674*^9, 3.8019931157751493`*^9}, {3.8019931462012043`*^9, 
   3.801993161134413*^9}, {3.801993372903969*^9, 3.801993581148679*^9}, {
   3.801993803203553*^9, 3.801993877904108*^9}, {3.80199397705954*^9, 
   3.8019940391038237`*^9}, {3.801994247360886*^9, 3.801994250172834*^9}, {
   3.8019946260945883`*^9, 3.80199492783302*^9}, {3.801995439954967*^9, 
   3.80199551580877*^9}, {3.801995661971046*^9, 3.8019957016311913`*^9}, {
   3.801995829373246*^9, 3.801995899996752*^9}, {3.8019959311163054`*^9, 
   3.80199603520326*^9}, {3.801996525513773*^9, 3.801996607719614*^9}, {
   3.801997077257009*^9, 3.801997106951103*^9}, {3.801997215910552*^9, 
   3.801997297132696*^9}, {3.801997350632021*^9, 3.8019974312959967`*^9}, {
   3.8019974826918373`*^9, 3.801997508252996*^9}, {3.801997632276894*^9, 
   3.801997692842154*^9}, {3.801999084000785*^9, 3.801999108872259*^9}, {
   3.802000759465988*^9, 3.8020007640702972`*^9}, {3.802000821641588*^9, 
   3.80200082459275*^9}, {3.802000921980898*^9, 3.802000968629726*^9}, {
   3.802001091561325*^9, 3.802001096576086*^9}, {3.8020012587370872`*^9, 
   3.8020012968872967`*^9}, 3.802596623358725*^9, {3.8048508137944117`*^9, 
   3.804850845169314*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"7b1e7386-5b8c-42cf-b9fa-69a93e6f7d62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SmatZ", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "[", 
   RowBox[{"k_", ",", "l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ZZ1", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Ztilde1", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "[", 
       RowBox[{"k", ",", "l", ",", "n"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"ZZ2", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Ztilde2", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "[", 
       RowBox[{"k", ",", "l", ",", "n"}], "]"}]}]}], "/.", 
    RowBox[{"m", "\[Rule]", 
     RowBox[{"k", "+", "l", "-", "n"}]}]}], "/.", 
   RowBox[{
    SubscriptBox["K", "x_"], "\[Rule]", 
    RowBox[{
     SubscriptBox["K", "x"], "+", "\[Epsilon]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.801996954824958*^9, 3.801996999679679*^9}, {
   3.8019972322748537`*^9, 3.801997236778873*^9}, {3.801998303452145*^9, 
   3.801998313164207*^9}, 3.802596633170095*^9, 3.804489271158989*^9, 
   3.8048513842460012`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"bf91ba70-acda-46c7-9ce7-3c6ae6a13014"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The S-matrix as operator", "Section",
 CellChangeTimes->{{3.709530387620987*^9, 3.7095303925790167`*^9}, {
  3.710842211650626*^9, 
  3.710842216526923*^9}},ExpressionUUID->"3503dbcd-1a9d-4864-b0c3-\
d061d0b2edf4"],

Cell[TextData[{
 "In order to give the S-matrix as an operator, we let it act on vectors of \
the form state[a,b,c,d] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Theta]", "3"], "a"], 
    SuperscriptBox[
     SubscriptBox["\[Theta]", "4"], "b"], 
    SuperscriptBox[
     SubscriptBox["w", "1"], "c"], 
    SuperscriptBox[
     SubscriptBox["w", "2"], "d"]}], TraditionalForm]],ExpressionUUID->
  "3c02f92f-f8a8-4a64-a1a3-5fa4e6ee73a8"],
 ". We can tensor these states by using the non-commutative product \
\[CenterDot] = CenterDot defined above. "
}], "Text",
 CellChangeTimes->{{3.710842442284028*^9, 
  3.710842535134822*^9}},ExpressionUUID->"d79755ad-7e84-42ee-878b-\
118fda5f0b5f"],

Cell[CellGroupData[{

Cell["States", "Subsection",
 CellChangeTimes->{{3.710843331042006*^9, 
  3.710843332064661*^9}},ExpressionUUID->"c1d05814-a8eb-48ab-a5be-\
4592ce19efe6"],

Cell["\<\
Extract some useful information from states, the bound state number Kop, the \
Dynkin labels,  and the state is bosonic or fermionic\
\>", "Text",
 CellChangeTimes->{{3.709533693786765*^9, 3.709533698739724*^9}, {
  3.709533739243059*^9, 3.709533742587873*^9}, {3.7108423676862173`*^9, 
  3.710842410197485*^9}},ExpressionUUID->"facc7def-c615-4886-a0e4-\
cb2227c07b71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kop", "[", "A_", "]"}], ":=", 
   RowBox[{"A", "/.", 
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "\[Rule]", 
     RowBox[{"a", "+", "b", "+", "c", "+", "d"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]3op", "[", "A_", "]"}], ":=", 
  RowBox[{"A", "/.", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "\[Rule]", 
    "a"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]4op", "[", "A_", "]"}], ":=", 
  RowBox[{"A", "/.", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "\[Rule]", 
    "b"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kop", "[", "A_", "]"}], ":=", 
   RowBox[{"A", "/.", 
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "\[Rule]", 
     RowBox[{"d", "+", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"a", "+", "b"}], "2"], "]"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ferm", "[", "A_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "/.", 
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "\[Rule]", 
     RowBox[{"a", "+", "b"}]}]}], "/.", 
   RowBox[{"List", "\[Rule]", "Plus"}]}]}]}], "Input",
 CellChangeTimes->{{3.709533743614916*^9, 3.7095337911960163`*^9}, {
   3.709533840156631*^9, 3.709533856858761*^9}, {3.709533911239567*^9, 
   3.709533911440943*^9}, {3.709534312487033*^9, 3.7095346232893057`*^9}, {
   3.709534658456552*^9, 3.709534696573249*^9}, {3.709534765880596*^9, 
   3.7095348750653553`*^9}, {3.7095350432871857`*^9, 3.709535166113079*^9}, {
   3.709535673864435*^9, 3.709535676541197*^9}, 3.709535752778776*^9, {
   3.7095475375576468`*^9, 3.7095475503255453`*^9}, {3.709548381273983*^9, 
   3.709548391884304*^9}, 3.709548458721089*^9, 3.709551267649873*^9, {
   3.709654866184898*^9, 3.7096548858568068`*^9}, {3.709655264396143*^9, 
   3.7096552655208597`*^9}, {3.7096554307491426`*^9, 3.709655437088265*^9}, {
   3.710082093057118*^9, 3.710082096280046*^9}, {3.710414632607465*^9, 
   3.7104146342116413`*^9}, {3.71047797396526*^9, 3.710477995451295*^9}, {
   3.710481455335599*^9, 3.710481462158676*^9}, {3.710481501288321*^9, 
   3.710481501770281*^9}, {3.710521493630801*^9, 3.710521511373741*^9}, {
   3.710521870573716*^9, 3.710521875301346*^9}, {3.7105219489067307`*^9, 
   3.710521949082418*^9}, {3.710521979621971*^9, 3.710521979814042*^9}, {
   3.7108422463910007`*^9, 3.710842248582152*^9}, {3.7108424229285183`*^9, 
   3.710842427863131*^9}, 3.7108426450543003`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"235af560-911a-42d4-8dc4-0b17a599fcab"]
}, Closed]],

Cell[CellGroupData[{

Cell["All the states from the different sectors", "Subsection",
 CellChangeTimes->{{3.709533235999668*^9, 
  3.7095332425670767`*^9}},ExpressionUUID->"57344b38-07f2-4211-9931-\
abf3a8fa8035"],

Cell["\<\
The basis of states for the tensor product of two representations from the \
paper\
\>", "Text",
 CellChangeTimes->{{3.710842263809816*^9, 3.710842272552163*^9}, {
  3.71084260175106*^9, 
  3.710842608605019*^9}},ExpressionUUID->"d379dd2e-e824-4d4d-84df-\
d3794d6fbde2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iA", "]"}], "[", 
    RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", 
      RowBox[{"K1", "-", "k", "-", "1"}], ",", "k"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", 
      RowBox[{"K2", "-", "l", "-", "1"}], ",", "l"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iB", "]"}], "[", 
    RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{"K1", "-", "k", "-", "1"}], ",", "k"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{"K2", "-", "l", "-", "1"}], ",", "l"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iiA", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"K1", "-", "k", "-", "1"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K2", "-", "l"}], ",", "l"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iiA", "]"}], "[", "2", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K1", "-", "k"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"K2", "-", "l", "-", "1"}], ",", "l"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iiA", "]"}], "[", "3", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"K1", "-", "k", "-", "1"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"K2", "-", "l", "-", "1"}], ",", 
     RowBox[{"l", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", "iiA", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"K1", "-", "k", "-", "1"}], ",", 
      RowBox[{"k", "-", "1"}]}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", 
      RowBox[{"K2", "-", "l", "-", "1"}], ",", "l"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iiB", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"K1", "-", "k", "-", "1"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K2", "-", "l"}], ",", "l"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iiB", "]"}], "[", "2", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K1", "-", "k"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"K2", "-", "l", "-", "1"}], ",", "l"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iiB", "]"}], "[", "3", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"K1", "-", "k", "-", "1"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"K2", "-", "l", "-", "1"}], ",", 
     RowBox[{"l", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", "iiB", "]"}], "[", "4", "]"}], "[", 
    RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"K1", "-", "k", "-", "1"}], ",", 
      RowBox[{"k", "-", "1"}]}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "1", ",", 
      RowBox[{"K2", "-", "l", "-", "1"}], ",", "l"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iii", "]"}], "[", "1", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K1", "-", "k"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K2", "-", "l"}], ",", "l"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iii", "]"}], "[", "2", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K1", "-", "k"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"K2", "-", "l", "-", "1"}], ",", 
     RowBox[{"l", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iii", "]"}], "[", "3", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"K1", "-", "k", "-", "1"}], ",", 
     RowBox[{"k", "-", "1"}]}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K2", "-", "l"}], ",", "l"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iii", "]"}], "[", "4", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"K1", "-", "k", "-", "1"}], ",", 
     RowBox[{"k", "-", "1"}]}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"K2", "-", "l", "-", "1"}], ",", 
     RowBox[{"l", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iii", "]"}], "[", "5", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"K1", "-", "k", "-", "1"}], ",", "k"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"K2", "-", "l"}], ",", 
     RowBox[{"l", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", "iii", "]"}], "[", "6", "]"}], "[", 
   RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"K1", "-", "k"}], ",", 
     RowBox[{"k", "-", "1"}]}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"K2", "-", "l", "-", "1"}], ",", "l"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.709532095198196*^9, 3.709532131422296*^9}, {
  3.7095322209321404`*^9, 3.709532246666679*^9}, {3.7095322819970617`*^9, 
  3.709532349796562*^9}, {3.709532685971795*^9, 3.70953270372047*^9}, {
  3.7095328536525307`*^9, 3.709533047071828*^9}, {3.709533113703198*^9, 
  3.7095332200738573`*^9}, {3.7095356835354156`*^9, 3.709535700076589*^9}, {
  3.70953578363736*^9, 3.709535854027287*^9}, {3.7108639386897583`*^9, 
  3.71086395267167*^9}, {3.710864061466239*^9, 3.710864061610124*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"16344be9-556a-465d-b29d-1462ebe0a8b4"],

Cell["\<\
Now we give an operator which takes a list of two states and tells us which \
basis vector this corresponds to\
\>", "Text",
 CellChangeTimes->{{3.709533693786765*^9, 3.709533698739724*^9}, {
  3.709533739243059*^9, 3.709533742587873*^9}, {3.7108423676862173`*^9, 
  3.710842410197485*^9}, {3.7108427233030157`*^9, 
  3.710842756502775*^9}},ExpressionUUID->"686b5397-ec2f-4e56-a683-\
934232fa491f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stateOp", "[", "A_List", "]"}], ":=", 
  RowBox[{"Which", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{"stateF", "[", "iA", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{"stateF", "[", "iB", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiA", "]"}], "[", "1", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiA", "]"}], "[", "2", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiA", "]"}], "[", "3", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiA", "]"}], "[", "4", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiB", "]"}], "[", "1", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiB", "]"}], "[", "2", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiB", "]"}], "[", "3", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iiB", "]"}], "[", "4", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iii", "]"}], "[", "1", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iii", "]"}], "[", "2", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iii", "]"}], "[", "3", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iii", "]"}], "[", "4", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iii", "]"}], "[", "5", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
        "\[RightDoubleBracket]"}], "+", "1"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]3op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Theta]4op", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], "\[Equal]", "0"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"stateF", "[", "iii", "]"}], "[", "6", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{"Kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}], "+", "1"}], ",", 
      RowBox[{
       RowBox[{"kop", "[", "A", "]"}], "\[LeftDoubleBracket]", "2", 
       "\[RightDoubleBracket]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.709533743614916*^9, 3.7095337911960163`*^9}, {
   3.709533840156631*^9, 3.709533856858761*^9}, {3.709533911239567*^9, 
   3.709533911440943*^9}, {3.709534312487033*^9, 3.7095346232893057`*^9}, {
   3.709534658456552*^9, 3.709534696573249*^9}, {3.709534765880596*^9, 
   3.7095348750653553`*^9}, {3.7095350432871857`*^9, 3.709535166113079*^9}, {
   3.709535673864435*^9, 3.709535676541197*^9}, 3.709535752778776*^9, {
   3.7095475375576468`*^9, 3.7095475503255453`*^9}, {3.709548381273983*^9, 
   3.709548391884304*^9}, 3.709548458721089*^9, 3.709551267649873*^9, {
   3.709654866184898*^9, 3.7096548858568068`*^9}, {3.709655264396143*^9, 
   3.7096552655208597`*^9}, {3.7096554307491426`*^9, 3.709655437088265*^9}, {
   3.710082093057118*^9, 3.710082096280046*^9}, {3.710414632607465*^9, 
   3.7104146342116413`*^9}, {3.71047797396526*^9, 3.710477995451295*^9}, {
   3.710481455335599*^9, 3.710481462158676*^9}, {3.710481501288321*^9, 
   3.710481501770281*^9}, {3.710521493630801*^9, 3.710521511373741*^9}, {
   3.710521870573716*^9, 3.710521875301346*^9}, {3.7105219489067307`*^9, 
   3.710521949082418*^9}, {3.710521979621971*^9, 3.710521979814042*^9}, {
   3.7108422463910007`*^9, 3.710842248582152*^9}, {3.7108424229285183`*^9, 
   3.710842427863131*^9}, {3.710842715997162*^9, 3.71084271727607*^9}, {
   3.710863979550593*^9, 3.710864003406448*^9}, {3.7123180871224327`*^9, 
   3.712318125109853*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"e469f48b-b3f9-4222-ab43-4ce5e855db81"],

Cell["Example", "Text",
 CellChangeTimes->{{3.710842789999309*^9, 
  3.710842793005226*^9}},ExpressionUUID->"3b1592ee-b447-4bb5-995a-\
6b42ce54bc03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"stateOp", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "3", ",", "4"}], "]"}], ",", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "]"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7108427704548798`*^9, 3.7108428097819233`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"167fa4b6-ecc6-4662-8630-77833bae8a75"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stateF", "[", "iiA", "]"}], "[", "1", "]"}], "[", 
  RowBox[{"8", ",", "3", ",", "4", ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{{3.710842786815568*^9, 3.710842810213361*^9}, 
   3.71127747826972*^9, 3.7112776217376003`*^9, 3.71136410138238*^9, 
   3.7113650843533993`*^9, 3.711365368235415*^9, 3.711365427993083*^9, 
   3.7113654945167007`*^9, 3.711365615500811*^9, 3.7114413852159367`*^9, 
   3.711442114949873*^9, 3.7114424321668587`*^9, 3.7114479401754*^9, 
   3.7114493574056597`*^9, 3.7117158556464777`*^9, 3.71223140725825*^9, 
   3.712233707204432*^9, 3.712298804019391*^9, 3.712316718428125*^9, 
   3.712317736480383*^9, 3.7123179180876303`*^9, 3.7123181319538307`*^9, 
   3.71238518507856*^9, 3.71242490710597*^9, 3.712473105462883*^9, 
   3.712566253634581*^9, 3.71256652968948*^9, 3.7125665661219797`*^9, 
   3.718615683842205*^9, 3.735046048752667*^9, 3.735052653452528*^9, 
   3.735149842203272*^9, 3.736004808919846*^9, 3.7362357802823067`*^9, 
   3.73650954536614*^9, 3.7365101448711843`*^9, 3.738117661610218*^9, 
   3.738118417971747*^9, 3.738142482760462*^9, 3.738168569199923*^9, 
   3.771850035220378*^9, 3.771851075927145*^9, 3.7831621956064653`*^9, 
   3.783168309007416*^9, 3.783254434981101*^9, 3.783255058213292*^9, 
   3.783362824582984*^9, 3.783684760939712*^9, 3.785482192521364*^9, 
   3.785482595786398*^9, {3.785485281616119*^9, 3.785485302726438*^9}, 
   3.785488613687379*^9, 3.785499035883568*^9, 3.792399228548336*^9, 
   3.792399411318162*^9, 3.792752187976481*^9, 3.793351870085168*^9, 
   3.793703612353408*^9, 3.794738797959465*^9, 3.7948119653175907`*^9, 
   3.7948204230151*^9, 3.794830290007766*^9, 3.794893869268992*^9, 
   3.7960341208938503`*^9, 3.7971434936512947`*^9, 3.797488873269642*^9, 
   3.8019981929604273`*^9, 3.8019989338205*^9, 3.8021668134597893`*^9, 
   3.8044877509703217`*^9, 3.804489312613887*^9, 3.804850974317369*^9, 
   3.8048510699874763`*^9, 3.804851511600292*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"76800dda-9e85-40e5-9c29-8d50ab6abc17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"state", "[", "iiA", "]"}], "[", "1", "]"}], "[", 
  RowBox[{"8", ",", "3", ",", "4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{3.710842814887107*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"45a2d1e0-759e-4e6a-953f-df96ca9ea5aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"state", "[", 
   RowBox[{"1", ",", "0", ",", "3", ",", "4"}], "]"}], "\[CenterDot]", 
  RowBox[{"state", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.710842815197294*^9, 3.711277478312245*^9, 3.711277621789743*^9, 
   3.711364101456293*^9, 3.7113650844284782`*^9, 3.7113653683030787`*^9, 
   3.711365428060718*^9, 3.711365494568297*^9, 3.711365615561924*^9, 
   3.711441385283074*^9, 3.711442115026413*^9, 3.711442432211899*^9, 
   3.7114479402203217`*^9, 3.711449357485317*^9, 3.7117158556994457`*^9, 
   3.7122314073250713`*^9, 3.7122337072660017`*^9, 3.712298804081459*^9, 
   3.7123167185081997`*^9, 3.712317736562492*^9, 3.71231791817013*^9, 
   3.712318132585999*^9, 3.712385185167082*^9, 3.712424907186708*^9, 
   3.712473105562565*^9, 3.71256625372771*^9, 3.712566529754092*^9, 
   3.712566566218446*^9, 3.7186156838845367`*^9, 3.735046048799155*^9, 
   3.7350526535235243`*^9, 3.73514984228137*^9, 3.736004808991624*^9, 
   3.736235780346754*^9, 3.736509545426881*^9, 3.736510144927267*^9, 
   3.738117661670466*^9, 3.738118418066853*^9, 3.738142482844522*^9, 
   3.738168569275538*^9, 3.771850035275436*^9, 3.7718510759947643`*^9, 
   3.783162195630171*^9, 3.783168309032845*^9, 3.783254435032281*^9, 
   3.783255058262876*^9, 3.7833670164480753`*^9, 3.783684761001491*^9, 
   3.78548219255926*^9, 3.7854825958395977`*^9, {3.7854852816579247`*^9, 
   3.7854853027589893`*^9}, 3.78548861373667*^9, 3.785499035930842*^9, 
   3.792399228595173*^9, 3.792399411324707*^9, 3.792752187997128*^9, 
   3.793351870125978*^9, 3.793703612360529*^9, 3.79473879800205*^9, 
   3.79481196535786*^9, 3.794820423023494*^9, 3.794830290058145*^9, 
   3.7948938693159313`*^9, 3.7960341209411917`*^9, 3.797143493682866*^9, 
   3.797488873274398*^9, 3.801998192986979*^9, 3.801998933824821*^9, 
   3.8021668134643307`*^9, 3.804487750999445*^9, 3.804489312617529*^9, {
   3.804851045662909*^9, 3.804851070013925*^9}, 3.804851511604333*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"4b716e6f-01da-4748-847d-9e9c595610e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"stateOp", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], ",", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"stateOp", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}], ",", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.710848487299408*^9, 3.710848519537672*^9}, {
  3.710851792851054*^9, 3.710851801792642*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"df00bba6-8f18-46da-b2f5-80d9d2304488"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stateF", "[", "iii", "]"}], "[", "5", "]"}], "[", 
  RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}]], "Output",
 CellChangeTimes->{
  3.710848487926937*^9, 3.710848519899581*^9, 3.710851802364539*^9, {
   3.7108639581703377`*^9, 3.710864005791617*^9}, 3.711277478370762*^9, 
   3.71127762185745*^9, 3.711364101523012*^9, 3.711365084502833*^9, 
   3.711365368369658*^9, 3.711365428124978*^9, 3.711365494638579*^9, 
   3.7113656156080027`*^9, 3.71144138534667*^9, 3.711442115109364*^9, 
   3.711442432269815*^9, 3.711447940262189*^9, 3.711449357569072*^9, 
   3.711715855750723*^9, 3.712231407389393*^9, 3.712233707332172*^9, 
   3.712298804167872*^9, 3.7123167185852613`*^9, 3.712317736652396*^9, 
   3.7123179182540207`*^9, 3.7123181333006897`*^9, 3.712385185253077*^9, 
   3.7124249072685823`*^9, 3.712473105659986*^9, 3.7125662538264523`*^9, 
   3.712566529823608*^9, 3.712566566318407*^9, 3.718615683905774*^9, 
   3.735046048852818*^9, 3.73505265359308*^9, 3.735149842367044*^9, 
   3.736004809057741*^9, 3.736235780410644*^9, 3.736509545490156*^9, 
   3.7365101449954844`*^9, 3.7381176617335873`*^9, 3.738118418163616*^9, 
   3.7381424829464493`*^9, 3.738168569337914*^9, 3.7718500353443413`*^9, 
   3.771851076061551*^9, 3.7831621956383877`*^9, 3.783168309044297*^9, 
   3.783254435043149*^9, 3.783255058272461*^9, 3.7836847610087347`*^9, 
   3.78548219257446*^9, 3.785482595851282*^9, {3.7854852816758223`*^9, 
   3.785485302765848*^9}, 3.785488613743718*^9, 3.7854990359378567`*^9, 
   3.792399228606243*^9, 3.792399411353849*^9, 3.792752188004884*^9, 
   3.793351870132629*^9, 3.793703612367784*^9, 3.7947387980102367`*^9, 
   3.7948119653644342`*^9, 3.794820423076041*^9, 3.794830290064999*^9, 
   3.794893869322756*^9, 3.796034120951495*^9, 3.797143493688863*^9, 
   3.797488873279276*^9, 3.80199819299264*^9, 3.801998933829761*^9, 
   3.8021668134706697`*^9, 3.804487751005828*^9, 3.804489312620976*^9, 
   3.8048510700218067`*^9, 3.8048515116325283`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"6984630c-2c4b-4258-9abb-fd08afcff7e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"stateF", "[", "iii", "]"}], "[", "6", "]"}], "[", 
  RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "]"}]], "Output",
 CellChangeTimes->{
  3.710848487926937*^9, 3.710848519899581*^9, 3.710851802364539*^9, {
   3.7108639581703377`*^9, 3.710864005791617*^9}, 3.711277478370762*^9, 
   3.71127762185745*^9, 3.711364101523012*^9, 3.711365084502833*^9, 
   3.711365368369658*^9, 3.711365428124978*^9, 3.711365494638579*^9, 
   3.7113656156080027`*^9, 3.71144138534667*^9, 3.711442115109364*^9, 
   3.711442432269815*^9, 3.711447940262189*^9, 3.711449357569072*^9, 
   3.711715855750723*^9, 3.712231407389393*^9, 3.712233707332172*^9, 
   3.712298804167872*^9, 3.7123167185852613`*^9, 3.712317736652396*^9, 
   3.7123179182540207`*^9, 3.7123181333006897`*^9, 3.712385185253077*^9, 
   3.7124249072685823`*^9, 3.712473105659986*^9, 3.7125662538264523`*^9, 
   3.712566529823608*^9, 3.712566566318407*^9, 3.718615683905774*^9, 
   3.735046048852818*^9, 3.73505265359308*^9, 3.735149842367044*^9, 
   3.736004809057741*^9, 3.736235780410644*^9, 3.736509545490156*^9, 
   3.7365101449954844`*^9, 3.7381176617335873`*^9, 3.738118418163616*^9, 
   3.7381424829464493`*^9, 3.738168569337914*^9, 3.7718500353443413`*^9, 
   3.771851076061551*^9, 3.7831621956383877`*^9, 3.783168309044297*^9, 
   3.783254435043149*^9, 3.783255058272461*^9, 3.7836847610087347`*^9, 
   3.78548219257446*^9, 3.785482595851282*^9, {3.7854852816758223`*^9, 
   3.785485302765848*^9}, 3.785488613743718*^9, 3.7854990359378567`*^9, 
   3.792399228606243*^9, 3.792399411353849*^9, 3.792752188004884*^9, 
   3.793351870132629*^9, 3.793703612367784*^9, 3.7947387980102367`*^9, 
   3.7948119653644342`*^9, 3.794820423076041*^9, 3.794830290064999*^9, 
   3.794893869322756*^9, 3.796034120951495*^9, 3.797143493688863*^9, 
   3.797488873279276*^9, 3.80199819299264*^9, 3.801998933829761*^9, 
   3.8021668134706697`*^9, 3.804487751005828*^9, 3.804489312620976*^9, 
   3.8048510700218067`*^9, 3.804851511633285*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"fdd4fe1d-607b-4c8e-b600-427b49bf4451"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"state", "[", "iii", "]"}], "[", "5", "]"}], "[", 
  RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"state", "[", "iii", "]"}], "[", "6", "]"}], "[", 
  RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7108484942600737`*^9, 3.710848525539276*^9}, {
  3.710851806681098*^9, 3.710851813121448*^9}, {3.710851857337605*^9, 
  3.710851862382934*^9}, {3.710863990826273*^9, 3.710864033706462*^9}, {
  3.7108640688348083`*^9, 3.710864070248785*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"4f309957-55e5-41dd-b1be-478ebee67d2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"state", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}], "\[CenterDot]", 
  RowBox[{"state", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.710848494518165*^9, 3.710848525782546*^9, {3.710851809064185*^9, 
   3.710851813602544*^9}, {3.71085185789683*^9, 3.710851862995631*^9}, 
   3.7108639590629587`*^9, {3.710863992255378*^9, 3.7108640341100273`*^9}, {
   3.7108640662652807`*^9, 3.710864070497293*^9}, 3.71127747845511*^9, 
   3.711277621922627*^9, 3.7113641016067123`*^9, 3.711365084590897*^9, 
   3.711365368451503*^9, 3.711365428206949*^9, 3.711365494711732*^9, 
   3.711365615700439*^9, 3.711441385429606*^9, 3.711442115192527*^9, 
   3.711442432353774*^9, 3.711447940327981*^9, 3.711449357667859*^9, 
   3.711715855819644*^9, 3.712231407470394*^9, 3.7122337073972588`*^9, 
   3.712298804248221*^9, 3.712316718668212*^9, 3.712317736747335*^9, 
   3.7123179183759127`*^9, 3.71231813917142*^9, 3.712385185354703*^9, 
   3.7124249073765173`*^9, 3.7124731057911577`*^9, 3.7125662539447517`*^9, 
   3.71256652990055*^9, 3.712566566418305*^9, 3.718615683968525*^9, 
   3.7350460489170923`*^9, 3.7350526536899157`*^9, 3.7351498424479094`*^9, 
   3.73600480913908*^9, 3.736235780493752*^9, 3.736509545572527*^9, 
   3.73651014512805*^9, 3.738117661829253*^9, 3.738118418280261*^9, 
   3.738142483045891*^9, 3.738168569450564*^9, 3.771850035409203*^9, 
   3.7718510761444902`*^9, 3.783162195661066*^9, 3.783168309072508*^9, 
   3.783254435094143*^9, 3.783255058322945*^9, 3.783684761065977*^9, 
   3.785482192615594*^9, 3.7854825959071836`*^9, {3.78548528171946*^9, 
   3.785485302799954*^9}, 3.7854886137509193`*^9, 3.785499035986504*^9, 
   3.7923992286522827`*^9, 3.792399411363542*^9, 3.7927521880259666`*^9, 
   3.7933518701758013`*^9, 3.793703612410944*^9, 3.794738798054636*^9, 
   3.794811965408372*^9, 3.794820423134412*^9, 3.794830290118647*^9, 
   3.794893869369199*^9, 3.7960341209983883`*^9, 3.7971434936951733`*^9, 
   3.797488873284494*^9, 3.8019981930253143`*^9, 3.801998933836605*^9, 
   3.8021668135098963`*^9, 3.8044877510358257`*^9, 3.804489312624937*^9, 
   3.804851070053357*^9, 3.804851511637909*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"39b5cb0e-7176-4cd8-88dd-78aea7f82e30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"state", "[", 
   RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "]"}], "\[CenterDot]", 
  RowBox[{"state", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.710848494518165*^9, 3.710848525782546*^9, {3.710851809064185*^9, 
   3.710851813602544*^9}, {3.71085185789683*^9, 3.710851862995631*^9}, 
   3.7108639590629587`*^9, {3.710863992255378*^9, 3.7108640341100273`*^9}, {
   3.7108640662652807`*^9, 3.710864070497293*^9}, 3.71127747845511*^9, 
   3.711277621922627*^9, 3.7113641016067123`*^9, 3.711365084590897*^9, 
   3.711365368451503*^9, 3.711365428206949*^9, 3.711365494711732*^9, 
   3.711365615700439*^9, 3.711441385429606*^9, 3.711442115192527*^9, 
   3.711442432353774*^9, 3.711447940327981*^9, 3.711449357667859*^9, 
   3.711715855819644*^9, 3.712231407470394*^9, 3.7122337073972588`*^9, 
   3.712298804248221*^9, 3.712316718668212*^9, 3.712317736747335*^9, 
   3.7123179183759127`*^9, 3.71231813917142*^9, 3.712385185354703*^9, 
   3.7124249073765173`*^9, 3.7124731057911577`*^9, 3.7125662539447517`*^9, 
   3.71256652990055*^9, 3.712566566418305*^9, 3.718615683968525*^9, 
   3.7350460489170923`*^9, 3.7350526536899157`*^9, 3.7351498424479094`*^9, 
   3.73600480913908*^9, 3.736235780493752*^9, 3.736509545572527*^9, 
   3.73651014512805*^9, 3.738117661829253*^9, 3.738118418280261*^9, 
   3.738142483045891*^9, 3.738168569450564*^9, 3.771850035409203*^9, 
   3.7718510761444902`*^9, 3.783162195661066*^9, 3.783168309072508*^9, 
   3.783254435094143*^9, 3.783255058322945*^9, 3.783684761065977*^9, 
   3.785482192615594*^9, 3.7854825959071836`*^9, {3.78548528171946*^9, 
   3.785485302799954*^9}, 3.7854886137509193`*^9, 3.785499035986504*^9, 
   3.7923992286522827`*^9, 3.792399411363542*^9, 3.7927521880259666`*^9, 
   3.7933518701758013`*^9, 3.793703612410944*^9, 3.794738798054636*^9, 
   3.794811965408372*^9, 3.794820423134412*^9, 3.794830290118647*^9, 
   3.794893869369199*^9, 3.7960341209983883`*^9, 3.7971434936951733`*^9, 
   3.797488873284494*^9, 3.8019981930253143`*^9, 3.801998933836605*^9, 
   3.8021668135098963`*^9, 3.8044877510358257`*^9, 3.804489312624937*^9, 
   3.804851070053357*^9, 3.8048515116386757`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"003524bf-8aa3-49c8-9bac-d0c840c29dce"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S-matrix", "Subsection",
 CellChangeTimes->{{3.709544329434998*^9, 
  3.709544331834606*^9}},ExpressionUUID->"42c7992c-ec34-489d-a88c-\
2fe31d8401d0"],

Cell["The S-matrix is a linear operator", "Text",
 CellChangeTimes->{{3.710842832414198*^9, 
  3.7108428410522223`*^9}},ExpressionUUID->"ae80e225-44a6-4e67-8c3c-\
8c9b5476ada8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Smat", "[", 
    RowBox[{"mx_", ",", "nx_"}], "]"}], "[", 
   RowBox[{"Ax_", "+", "Bx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Smat", "[", 
     RowBox[{"mx", ",", "nx"}], "]"}], "[", "Ax", "]"}], "+", 
   RowBox[{
    RowBox[{"Smat", "[", 
     RowBox[{"mx", ",", "nx"}], "]"}], "[", "Bx", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Smat", "[", 
      RowBox[{"mx_", ",", "nx_"}], "]"}], "[", 
     RowBox[{"\[Lambda]x_", " ", "Ax_"}], "]"}], "/;", 
    RowBox[{"CentralQ", "[", "\[Lambda]x", "]"}]}], ":=", 
   RowBox[{"\[Lambda]x", " ", 
    RowBox[{
     RowBox[{"Smat", "[", 
      RowBox[{"mx", ",", "nx"}], "]"}], "[", "Ax", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SmatP", "[", 
    RowBox[{"mx_", ",", "nx_"}], "]"}], "[", 
   RowBox[{"Ax_", "+", "Bx_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"SmatP", "[", 
     RowBox[{"mx", ",", "nx"}], "]"}], "[", "Ax", "]"}], "+", 
   RowBox[{
    RowBox[{"SmatP", "[", 
     RowBox[{"mx", ",", "nx"}], "]"}], "[", "Bx", 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SmatP", "[", 
     RowBox[{"mx_", ",", "nx_"}], "]"}], "[", 
    RowBox[{"\[Lambda]x_", " ", "Ax_"}], "]"}], "/;", 
   RowBox[{"CentralQ", "[", "\[Lambda]x", "]"}]}], ":=", 
  RowBox[{"\[Lambda]x", " ", 
   RowBox[{
    RowBox[{"SmatP", "[", 
     RowBox[{"mx", ",", "nx"}], "]"}], "[", "Ax", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.709543819377022*^9, 3.709543825688753*^9}, {
   3.709544099965856*^9, 3.709544140410594*^9}, {3.7095441800796013`*^9, 
   3.7095443243339853`*^9}, {3.7095447273402157`*^9, 3.70954477050494*^9}, {
   3.709544861046904*^9, 3.709544861727768*^9}, 3.709547434456621*^9, {
   3.709547503816831*^9, 3.709547504121647*^9}, {3.709547586315877*^9, 
   3.709547622450362*^9}, 3.709551087229039*^9, 3.7095512851677017`*^9, {
   3.7095514717728853`*^9, 3.709551530038414*^9}, {3.709551890247204*^9, 
   3.709551938417715*^9}, 3.709613360695808*^9, 3.709613528427663*^9, 
   3.709613893907308*^9, 3.709613948908996*^9, 3.70961413582935*^9, 
   3.7096145366697817`*^9, 3.7096148618607693`*^9, 3.709615024473743*^9, 
   3.70965505884752*^9, 3.709655578118589*^9, {3.7096560922807426`*^9, 
   3.7096560923887243`*^9}, {3.709656933476758*^9, 3.7096569351150084`*^9}, 
   3.709722179352145*^9, {3.709887149010434*^9, 3.709887150172604*^9}, 
   3.7098925208442917`*^9, {3.709892628004023*^9, 3.709892628644487*^9}, {
   3.709895844524974*^9, 3.709895844641491*^9}, 3.709895879899679*^9, 
   3.7098962292962017`*^9, 3.709896285022826*^9, {3.709981504496593*^9, 
   3.7099815049755087`*^9}, {3.71008383110684*^9, 3.710083832841175*^9}, {
   3.7100844344742937`*^9, 3.71008444813229*^9}, 3.7101410504395113`*^9, {
   3.710141342944035*^9, 3.710141379821813*^9}, {3.710152130430183*^9, 
   3.710152142294228*^9}, {3.710154634623765*^9, 3.7101546359068613`*^9}, {
   3.7101548529066553`*^9, 3.710154854041819*^9}, 3.710239685379382*^9, {
   3.7102399471973*^9, 3.710239967301091*^9}, {3.71024002605084*^9, 
   3.710240077992803*^9}, 3.710240356399534*^9, {3.7102409506625977`*^9, 
   3.710240952207597*^9}, 3.7103160607106123`*^9, {3.71032104489715*^9, 
   3.710321045039545*^9}, 3.7104146524936523`*^9, {3.710416899416831*^9, 
   3.710416926322934*^9}, {3.71041695845115*^9, 3.710416959882111*^9}, {
   3.710417067833386*^9, 3.710417068760433*^9}, 3.7104171928292027`*^9, 
   3.710417661742197*^9, 3.710478400240224*^9, 3.71047930665687*^9, {
   3.710480096687171*^9, 3.7104800988632917`*^9}, {3.710480529392104*^9, 
   3.710480536511784*^9}, 3.710480863926435*^9, 3.7104814816868668`*^9, {
   3.710481523354731*^9, 3.710481526394051*^9}, {3.710484817112814*^9, 
   3.710484821448577*^9}, {3.710489962698938*^9, 3.71048996531677*^9}, 
   3.7104954910426607`*^9, {3.710842850078939*^9, 3.710842850692567*^9}, {
   3.738118577376412*^9, 3.738118610735475*^9}, {3.7381419046799717`*^9, 
   3.738141913089075*^9}, 3.738142474920207*^9, {3.738142808073903*^9, 
   3.738142816035679*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"32267dbf-cbc5-43b0-a332-cb50eae49c57"],

Cell["\<\
On a state it works on the legs A,B and then simply applies the definition of \
the X,Y,Z blocks. For convenience, I do not evaluate the S-matrices \
explicitly. Finally, one needs to take care of the fermionic nature of some \
states. My convention is to move the A,B states to the first two positions, \
act on them with the S-matrix and then move them back to position A,B. \
\>", "Text",
 CellChangeTimes->{{3.7108428605734*^9, 3.710842918562799*^9}, {
  3.710842949520401*^9, 
  3.710843013692922*^9}},ExpressionUUID->"f6fc2c88-3535-475a-8e50-\
8e159dc0b956"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Smat", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "[", "C_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"C", "===", "0"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"stateOp", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "C", "\[LeftDoubleBracket]", "A", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "C", "\[LeftDoubleBracket]", "B", "\[RightDoubleBracket]"}]}], 
          "}"}], "]"}], "/.", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"stateF", "[", "iA", "]"}], "[", 
            RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"Sum", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"testSmatX", "[", 
                RowBox[{"A", ",", "B"}], "]"}], "[", 
               RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"C", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"A", "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iA", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                  ",", 
                  RowBox[{"B", "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iA", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"k", "+", "l"}]}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"stateF", "[", "iB", "]"}], "[", 
            RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"Sum", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"testSmatX", "[", 
                RowBox[{"A", ",", "B"}], "]"}], "[", 
               RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"C", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"A", "\[Rule]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iB", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                  ",", 
                  RowBox[{"B", "\[Rule]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iB", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"k", "+", "l"}]}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"stateF", "[", "iiA", "]"}], "[", "i_", "]"}], "[", 
            RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"Sum", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"ferm", "[", 
                 RowBox[{
                  RowBox[{"Take", "[", 
                   RowBox[{"C", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"A", "+", "1"}], ",", 
                    RowBox[{"B", "-", "1"}]}], "}"}]}], "]"}], "/.", 
                  RowBox[{"CenterDot", "\[Rule]", "List"}]}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ferm", "[", 
                   RowBox[{
                   "C", "\[LeftDoubleBracket]", "B", 
                    "\[RightDoubleBracket]"}], "]"}], "+", 
                  RowBox[{"ferm", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiA", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "nx", ",", 
                    RowBox[{"k", "+", "l", "-", "nx"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                   "]"}]}], ")"}]}]], 
              RowBox[{
               RowBox[{
                RowBox[{"testSmatY", "[", 
                 RowBox[{"A", ",", "B"}], "]"}], "[", 
                RowBox[{"k", ",", "l", ",", "nx"}], "]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{"jx", ",", "i"}], "\[RightDoubleBracket]"}], 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"C", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"A", "\[Rule]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiA", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "nx", ",", 
                    RowBox[{"k", "+", "l", "-", "nx"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                  ",", 
                  RowBox[{"B", "\[Rule]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiA", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "nx", ",", 
                    RowBox[{"k", "+", "l", "-", "nx"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"nx", ",", "0", ",", 
               RowBox[{"k", "+", "l"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"jx", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"stateF", "[", "iiB", "]"}], "[", "i_", "]"}], "[", 
            RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"Sum", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"ferm", "[", 
                 RowBox[{
                  RowBox[{"Take", "[", 
                   RowBox[{"C", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"A", "+", "1"}], ",", 
                    RowBox[{"B", "-", "1"}]}], "}"}]}], "]"}], "/.", 
                  RowBox[{"CenterDot", "\[Rule]", "List"}]}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ferm", "[", 
                   RowBox[{
                   "C", "\[LeftDoubleBracket]", "B", 
                    "\[RightDoubleBracket]"}], "]"}], "+", 
                  RowBox[{"ferm", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiB", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                   "]"}]}], ")"}]}]], 
              RowBox[{
               RowBox[{
                RowBox[{"testSmatY", "[", 
                 RowBox[{"A", ",", "B"}], "]"}], "[", 
                RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{"jx", ",", "i"}], "\[RightDoubleBracket]"}], 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"C", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"A", "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiB", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                  ",", 
                  RowBox[{"B", "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiB", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"k", "+", "l"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"jx", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"stateF", "[", "iii", "]"}], "[", "i_", "]"}], "[", 
            RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"Sum", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{
                RowBox[{"ferm", "[", 
                 RowBox[{
                  RowBox[{"Take", "[", 
                   RowBox[{"C", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"A", "+", "1"}], ",", 
                    RowBox[{"B", "-", "1"}]}], "}"}]}], "]"}], "/.", 
                  RowBox[{"CenterDot", "\[Rule]", "List"}]}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ferm", "[", 
                   RowBox[{
                   "C", "\[LeftDoubleBracket]", "B", 
                    "\[RightDoubleBracket]"}], "]"}], "+", 
                  RowBox[{"ferm", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iii", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                   "]"}]}], ")"}]}]], 
              RowBox[{
               RowBox[{
                RowBox[{"testSmatZ", "[", 
                 RowBox[{"A", ",", "B"}], "]"}], "[", 
                RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{"jx", ",", "i"}], "\[RightDoubleBracket]"}], 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"C", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"A", "\[Rule]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iii", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                  ",", 
                  RowBox[{"B", "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iii", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                    "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", 
               RowBox[{"k", "+", "l"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"jx", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], 
         "\[IndentingNewLine]", "}"}]}], "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"state", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"a", "<", "0"}], "||", 
          RowBox[{"b", "<", "0"}], "||", 
          RowBox[{"c", "<", "0"}], "||", 
          RowBox[{"d", "<", "0"}]}]}], "\[Rule]", "0"}]}], "//", "Quiet"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PermOp", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "[", "C_", "]"}], ":=", 
   RowBox[{"C", "/.", 
    RowBox[{"ee_CenterDot", "\[RuleDelayed]", "\[IndentingNewLine]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{
        RowBox[{
         RowBox[{"ferm", "[", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{"ee", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"A", "+", "1"}], ",", 
               RowBox[{"B", "-", "1"}]}], "}"}]}], "]"}], "/.", 
           RowBox[{"CenterDot", "\[Rule]", "List"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ferm", "[", 
            RowBox[{
            "ee", "\[LeftDoubleBracket]", "A", "\[RightDoubleBracket]"}], 
            "]"}], "+", 
           RowBox[{"ferm", "[", 
            RowBox[{
            "ee", "\[LeftDoubleBracket]", "B", "\[RightDoubleBracket]"}], 
            "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"ferm", "[", 
          RowBox[{
          "ee", "\[LeftDoubleBracket]", "A", "\[RightDoubleBracket]"}], "]"}], 
         RowBox[{"ferm", "[", 
          RowBox[{
          "ee", "\[LeftDoubleBracket]", "B", "\[RightDoubleBracket]"}], 
          "]"}]}]}]], 
      RowBox[{"Permute", "[", 
       RowBox[{"ee", ",", 
        RowBox[{"Cycles", "[", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}], "}"}], "]"}]}], "]"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SmatP", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], "[", "C_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"C", "===", "0"}], ",", "0", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"stateOp", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"C", "\[LeftDoubleBracket]", "A", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
          "C", "\[LeftDoubleBracket]", "B", "\[RightDoubleBracket]"}]}], 
         "}"}], "]"}], "/.", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"stateF", "[", "iA", "]"}], "[", 
           RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"B", ",", "A"}], "]"}], "[", 
              RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"C", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"A", "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"state", "[", "iA", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 ",", 
                 RowBox[{"B", "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"state", "[", "iA", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
                 "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"k", "+", "l"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"stateF", "[", "iB", "]"}], "[", 
           RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"B", ",", "A"}], "]"}], "[", 
              RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"C", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"A", "\[Rule]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"state", "[", "iB", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 ",", 
                 RowBox[{"B", "\[Rule]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"state", "[", "iB", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
                 "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"k", "+", "l"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"stateF", "[", "iiA", "]"}], "[", "i_", "]"}], "[", 
           RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"ferm", "[", 
                RowBox[{
                 RowBox[{"Take", "[", 
                  RowBox[{"C", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"A", "+", "1"}], ",", 
                    RowBox[{"B", "-", "1"}]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"CenterDot", "\[Rule]", "List"}]}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ferm", "[", 
                  RowBox[{
                  "C", "\[LeftDoubleBracket]", "B", "\[RightDoubleBracket]"}],
                   "]"}], "+", 
                 RowBox[{"ferm", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiA", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "nx", ",", 
                    RowBox[{"k", "+", "l", "-", "nx"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                  "]"}]}], ")"}]}]], 
             RowBox[{
              RowBox[{
               RowBox[{"testSmatY", "[", 
                RowBox[{"B", ",", "A"}], "]"}], "[", 
               RowBox[{"k", ",", "l", ",", "nx"}], "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"jx", ",", "i"}], "\[RightDoubleBracket]"}], 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"C", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"A", "\[Rule]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiA", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "nx", ",", 
                    RowBox[{"k", "+", "l", "-", "nx"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 ",", 
                 RowBox[{"B", "\[Rule]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiA", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "nx", ",", 
                    RowBox[{"k", "+", "l", "-", "nx"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
                 "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"nx", ",", "0", ",", 
              RowBox[{"k", "+", "l"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jx", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"stateF", "[", "iiB", "]"}], "[", "i_", "]"}], "[", 
           RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"ferm", "[", 
                RowBox[{
                 RowBox[{"Take", "[", 
                  RowBox[{"C", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"A", "+", "1"}], ",", 
                    RowBox[{"B", "-", "1"}]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"CenterDot", "\[Rule]", "List"}]}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ferm", "[", 
                  RowBox[{
                  "C", "\[LeftDoubleBracket]", "B", "\[RightDoubleBracket]"}],
                   "]"}], "+", 
                 RowBox[{"ferm", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiB", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                  "]"}]}], ")"}]}]], 
             RowBox[{
              RowBox[{
               RowBox[{"testSmatY", "[", 
                RowBox[{"B", ",", "A"}], "]"}], "[", 
               RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"jx", ",", "i"}], "\[RightDoubleBracket]"}], 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"C", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"A", "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiB", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 ",", 
                 RowBox[{"B", "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iiB", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
                 "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"k", "+", "l"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jx", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"stateF", "[", "iii", "]"}], "[", "i_", "]"}], "[", 
           RowBox[{"K1_", ",", "K2_", ",", "k_", ",", "l_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"ferm", "[", 
                RowBox[{
                 RowBox[{"Take", "[", 
                  RowBox[{"C", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"A", "+", "1"}], ",", 
                    RowBox[{"B", "-", "1"}]}], "}"}]}], "]"}], "/.", 
                 RowBox[{"CenterDot", "\[Rule]", "List"}]}], "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"ferm", "[", 
                  RowBox[{
                  "C", "\[LeftDoubleBracket]", "B", "\[RightDoubleBracket]"}],
                   "]"}], "+", 
                 RowBox[{"ferm", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iii", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                  "]"}]}], ")"}]}]], 
             RowBox[{
              RowBox[{
               RowBox[{"testSmatZ", "[", 
                RowBox[{"B", ",", "A"}], "]"}], "[", 
               RowBox[{"k", ",", "l", ",", "n"}], "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"jx", ",", "i"}], "\[RightDoubleBracket]"}], 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"C", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"A", "\[Rule]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iii", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                 ",", 
                 RowBox[{"B", "\[Rule]", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"state", "[", "iii", "]"}], "[", "jx", "]"}], "[", 
                    RowBox[{"K1", ",", "K2", ",", "n", ",", 
                    RowBox[{"k", "+", "l", "-", "n"}]}], "]"}], 
                   "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}],
                 "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"k", "+", "l"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jx", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "}"}]}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"state", "[", 
         RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{"a", "<", "0"}], "||", 
         RowBox[{"b", "<", "0"}], "||", 
         RowBox[{"c", "<", "0"}], "||", 
         RowBox[{"d", "<", "0"}]}]}], "\[Rule]", "0"}]}], "//", "Quiet"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.710842929836691*^9, 3.7108429421806707`*^9}, {
   3.710843302689069*^9, 3.710843305502829*^9}, {3.71084840087318*^9, 
   3.710848438126405*^9}, 3.710851681339241*^9, 3.710864084205562*^9, {
   3.710866771940909*^9, 3.7108667848881083`*^9}, {3.711444015205193*^9, 
   3.711444022066681*^9}, {3.712472997282802*^9, 3.712473029046253*^9}, {
   3.738118591266796*^9, 3.738118606899873*^9}, {3.7381262643804083`*^9, 
   3.7381263173348637`*^9}, {3.738128834770729*^9, 3.738128835726192*^9}, {
   3.73814156166506*^9, 3.738141604068225*^9}, {3.738141638653289*^9, 
   3.73814166205197*^9}, 3.738141785807104*^9, {3.738141819513933*^9, 
   3.738141852920045*^9}, {3.738142291539095*^9, 3.738142363013389*^9}, {
   3.738142602157482*^9, 3.738142629034185*^9}, {3.738144304250229*^9, 
   3.738144313562065*^9}, {3.7381447508453608`*^9, 3.7381447514379377`*^9}, 
   3.73814480831336*^9, {3.738146556426529*^9, 3.738146569400527*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"c38a6de4-67c7-45e5-94d4-c80bf65b6a2c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Demonstration", "Section",
 CellChangeTimes->{{3.804488586226428*^9, 
  3.804488591341161*^9}},ExpressionUUID->"4264150a-773a-4d12-a1c0-\
3fff80b13baf"],

Cell[CellGroupData[{

Cell["Demonstration of the notebook", "Subsection",
 CellChangeTimes->{{3.8044894315375843`*^9, 
  3.804489444802931*^9}},ExpressionUUID->"11a0f5a0-f7ad-40a1-a71a-\
7897224cbb00"],

Cell[TextData[{
 "The state ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Theta]", "1"], "a"], 
    SuperscriptBox[
     SubscriptBox["\[Theta]", "2"], "b"], 
    SuperscriptBox[
     SubscriptBox["w", "1"], "c"], 
    SuperscriptBox[
     SubscriptBox["w", "2"], "d"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8d88fb6d-5bae-4642-9a4e-fb5637dbb2ff"],
 " = |a,b,c,d\[RightAngleBracket] corresponds to the variable \
\[OpenCurlyDoubleQuote]state[a,b,c,d]\[CloseCurlyDoubleQuote] and for \
multiple representations they are multiplied by using centerdot, e.g."
}], "Text",
 CellChangeTimes->{{3.804488752384487*^9, 
  3.804488849634098*^9}},ExpressionUUID->"d3a65a52-1daa-40dd-a1b6-\
4a8d4192c82f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"state", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
  RowBox[{"state", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8044888356226254`*^9, 3.80448884073846*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"b4d48198-1587-4454-8743-fcc6990b32d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"state", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
  RowBox[{"state", "[", 
   RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{3.804488841149338*^9, 3.804489312703701*^9, 
  3.80485174060316*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"3a504116-eb89-4d4b-910e-9adb974bb500"]
}, Open  ]],

Cell["\<\
The Smat[i,j] acts on the i-th and j-th vectors. The S-matrix on some \
particular state will return the unevaluated components of the S-matrix, \
called \[OpenCurlyDoubleQuote]testSmat\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.80448860354845*^9, 3.804488649546277*^9}, {
  3.804488936005711*^9, 
  3.804488960079935*^9}},ExpressionUUID->"4aea6597-126f-438b-8d62-\
c093647f23e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Smat", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "[", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Smat", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8044885926163588`*^9, 3.804488600846169*^9}, {
  3.8044889649753838`*^9, 3.8044889754308567`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"3ab7f274-a467-4349-8834-3da79fc3c7af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}]}], " ", 
   RowBox[{
    RowBox[{"testSmatX", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "[", 
    RowBox[{"2", ",", "0", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}]}], " ", 
   RowBox[{
    RowBox[{"testSmatX", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "[", 
    RowBox[{"2", ",", "0", ",", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.804488638978593*^9, 3.804488975793911*^9, 
  3.804489312784932*^9, 3.804851742006126*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"5f4bbc2b-1ce0-4bb0-8938-3e8334c13e0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"testSmatY", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "+", 
  RowBox[{
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"testSmatY", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}]}]], "Output",
 CellChangeTimes->{3.804488638978593*^9, 3.804488975793911*^9, 
  3.804489312784932*^9, 3.8048517420096617`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"81ddfbf0-e954-4734-84c7-27f83235a22c"]
}, Open  ]],

Cell["\<\
The actual components can then be evaluated by removing the \
\[OpenCurlyQuote]test\[CloseCurlyQuote], i.e. {testSmatX \[Rule] SmatX, \
testSmatY \[Rule] SmatY, testSmatZ \[Rule] SmatZ}. We also set our regulator \
\[Epsilon] \[Rule] 0. For example,\
\>", "Text",
 CellChangeTimes->{{3.8044886551264963`*^9, 3.804488678224272*^9}, {
  3.8044887344135838`*^9, 3.804488738214382*^9}, {3.804488861669277*^9, 
  3.804488914468605*^9}, {3.804851776984736*^9, 
  3.804851790474012*^9}},ExpressionUUID->"0501517a-078f-4b90-b274-\
ac2cb51d6bfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Smat", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "[", 
     RowBox[{
      RowBox[{"state", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
      RowBox[{"state", "[", 
       RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"testSmatX", "\[Rule]", "SmatX"}], "}"}]}], "/.", 
   RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", 
  "FunctionExpand"}]], "Input",
 CellChangeTimes->{{3.804488667138668*^9, 3.804488668323825*^9}, {
  3.804488717062199*^9, 3.804488726329323*^9}, {3.804851768147203*^9, 
  3.804851770446327*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"88328a13-45d8-4811-ac68-ddd587771bf6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SubscriptBox["K", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["K", "1"], "-", 
      SubscriptBox["K", "2"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["v", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["v", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["K", "1"], "+", 
         SubscriptBox["K", "2"]}], ")"}]}], "+", 
      SubscriptBox["v", "1"], "-", 
      SubscriptBox["v", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["K", "1"], "+", 
         SubscriptBox["K", "2"]}], ")"}]}], "+", 
      SubscriptBox["v", "1"], "-", 
      SubscriptBox["v", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SubscriptBox["K", "1"], "-", 
      SubscriptBox["K", "2"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["v", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["v", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["K", "1"], "-", 
      SubscriptBox["K", "2"], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["v", "1"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["v", "2"]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["K", "1"], "+", 
         SubscriptBox["K", "2"]}], ")"}]}], "+", 
      SubscriptBox["v", "1"], "-", 
      SubscriptBox["v", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["K", "1"], "+", 
         SubscriptBox["K", "2"]}], ")"}]}], "+", 
      SubscriptBox["v", "1"], "-", 
      SubscriptBox["v", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.804488668594399*^9, {3.804488720149735*^9, 3.804488726661434*^9}, 
   3.804489324581888*^9, {3.804851765535686*^9, 3.804851771202607*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"2f674ed8-1784-4ad1-a736-d175b549479b"]
}, Open  ]],

Cell["It can also be done in steps", "Text",
 CellChangeTimes->{{3.804488925280822*^9, 
  3.8044889294316607`*^9}},ExpressionUUID->"c0b99660-1201-4156-8cf4-\
24693a8418c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Smat", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "[", 
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"testSmatY", "\[Rule]", "SmatY"}], "}"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Smat", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "[", 
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], "]"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
     RowBox[{"testSmatX", "\[Rule]", "SmatX"}]}], "}"}]}], "/.", 
  RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}], "Input",
 CellChangeTimes->{{3.804488993424687*^9, 3.804489005500424*^9}, {
  3.8044890509887238`*^9, 3.804489057822381*^9}, {3.804851797318625*^9, 
  3.804851799702919*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"51cb5478-e939-4a2d-b761-d682c8549969"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xp", "2"], "-", 
      SubscriptBox["xp", "3"]}], ")"}], " ", 
    RowBox[{
     RowBox[{"testSmatX", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], 
   RowBox[{
    SubscriptBox["U", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xm", "2"], "-", 
      SubscriptBox["xp", "3"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "+", 
      SubscriptBox["K", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["xm", "2"]}], "+", 
      SubscriptBox["xp", "2"]}], ")"}], " ", 
    SubscriptBox["\[Gamma]", "3"], " ", 
    RowBox[{
     RowBox[{"testSmatX", "[", 
      RowBox[{"2", ",", "3"}], "]"}], "[", 
     RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "+", 
        SubscriptBox["K", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "+", 
        SubscriptBox["K", "3"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xm", "2"], "-", 
      SubscriptBox["xp", "3"]}], ")"}], " ", 
    SubscriptBox["\[Gamma]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.804489005970744*^9, {3.804489045479306*^9, 3.804489058261696*^9}, 
   3.804489326730144*^9, {3.804851793135273*^9, 3.804851800036788*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"71f3d7c2-e891-4031-806a-26cf8569a80a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xp", "2"], "-", 
      SubscriptBox["xp", "3"]}], ")"}]}], 
   RowBox[{
    SubscriptBox["U", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xm", "2"], "-", 
      SubscriptBox["xp", "3"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "]"}], "\[CenterDot]", 
     RowBox[{"state", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "]"}]}], " ", 
    SubscriptBox["K", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["xm", "2"]}], "+", 
      SubscriptBox["xp", "2"]}], ")"}], " ", 
    SubscriptBox["\[Gamma]", "3"]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      SubscriptBox["K", "2"], " ", 
      SubscriptBox["K", "3"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xm", "2"], "-", 
      SubscriptBox["xp", "3"]}], ")"}], " ", 
    SubscriptBox["\[Gamma]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.804489005970744*^9, {3.804489045479306*^9, 3.804489058261696*^9}, 
   3.804489326730144*^9, {3.804851793135273*^9, 3.804851800039352*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"cfe884dc-8060-445c-b467-6bcdf23ea493"]
}, Open  ]],

Cell[TextData[{
 "Hence the actual components are given by SmatX[i,j][k,l,n], \
SmatY[i,j][k,l,n], SmatZ[i,j][k,l,n]. For instance ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox[
        SuperscriptBox["\[CapitalZeta]", "32"], "1"], ")"}], "1"], "1"], " ", 
    "is", " ", "given", " ", "by", " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "237f6d28-2a87-4885-946a-68f6d7a3f568"]
}], "Text",
 CellChangeTimes->{{3.804489133940856*^9, 3.804489161574811*^9}, {
  3.8044891965215816`*^9, 
  3.804489245461791*^9}},ExpressionUUID->"ec5a1414-799e-4491-819e-\
a3716cd59c2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SmatZ", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "[", 
    RowBox[{"3", ",", "2", ",", "1"}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
  RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.8044891645691023`*^9, 3.804489189416958*^9}, {
   3.804489359193388*^9, 3.804489391530489*^9}, 3.804850859198743*^9, 
   3.804851805217227*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"bef03fd6-6cc8-4387-95fc-448df60ce264"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SubscriptBox["U", "1"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["K", "1"]}], "+", 
          SubscriptBox["K", "2"]}], ")"}]}], "+", 
       SubscriptBox["v", "1"], "-", 
       SubscriptBox["v", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["xm", "1"], "-", 
        SubscriptBox["xp", "2"]}], ")"}], "2"]}]], 
   RowBox[{
    SubscriptBox["U", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xm", "1"], "-", 
      SubscriptBox["xm", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["xp", "1"], "-", 
      SubscriptBox["xp", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"2", ",", "1", ",", "0"}], "]"}], "-", 
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"3", ",", "1", ",", "0"}], "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "1"], "-", 
              SubscriptBox["K", "2"]}], ")"}]}], "+", 
           SubscriptBox["v", "1"], "-", 
           SubscriptBox["v", "2"]}]], "+", 
         RowBox[{
          RowBox[{"testSmatX", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "[", 
          RowBox[{"3", ",", "1", ",", "0"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["K", "1"]}], "+", 
            SubscriptBox["K", "2"]}], ")"}]}], "+", 
         SubscriptBox["v", "1"], "-", 
         SubscriptBox["v", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"2", ",", "2", ",", "1"}], "]"}], "-", 
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"3", ",", "2", ",", "1"}], "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["K", "1"], "-", 
              SubscriptBox["K", "2"]}], ")"}]}], "+", 
           SubscriptBox["v", "1"], "-", 
           SubscriptBox["v", "2"]}]], "+", 
         RowBox[{
          RowBox[{"testSmatX", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "[", 
          RowBox[{"3", ",", "2", ",", "1"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  "-", 
  FractionBox[
   RowBox[{
    SubscriptBox["U", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["xm", "1"]}], "+", 
      SubscriptBox["xp", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["xm", "2"]}], "+", 
      SubscriptBox["xp", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"2", ",", "1", ",", "0"}], "]"}], "-", 
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"2", ",", "2", ",", "1"}], "]"}]}], ")"}]}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "1"], " ", 
            SubscriptBox["K", "2"]}]]], "+", 
         FractionBox[
          RowBox[{
           SubscriptBox["K", "2"], " ", 
           RowBox[{
            RowBox[{"testSmatX", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "[", 
            RowBox[{"2", ",", "2", ",", "1"}], "]"}]}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "1"], " ", 
            SubscriptBox["K", "2"]}]]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SubscriptBox["K", "1"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"3", ",", "1", ",", "0"}], "]"}], "-", 
             RowBox[{
              RowBox[{"testSmatX", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{"3", ",", "2", ",", "1"}], "]"}]}], ")"}]}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "1"], " ", 
            SubscriptBox["K", "2"]}]]], "+", 
         FractionBox[
          RowBox[{
           SubscriptBox["K", "2"], " ", 
           RowBox[{
            RowBox[{"testSmatX", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "[", 
            RowBox[{"3", ",", "2", ",", "1"}], "]"}]}], 
          SqrtBox[
           RowBox[{
            SubscriptBox["K", "1"], " ", 
            SubscriptBox["K", "2"]}]]]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SqrtBox[
     RowBox[{
      SubscriptBox["K", "1"], " ", 
      SubscriptBox["K", "2"]}]], " ", 
    SubscriptBox["U", "1"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["xm", "1"], "-", 
       SubscriptBox["xp", "2"]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.80448917257517*^9, 3.804489189782503*^9}, {
   3.804489332464868*^9, 3.8044893918627863`*^9}, 3.804851805537431*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"25114ada-2785-4ca7-949f-bea8324292f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Yang-Baxter equation", "Subsection",
 CellChangeTimes->{{3.709552225083983*^9, 3.709552234698347*^9}, {
  3.710843340785376*^9, 
  3.71084334460791*^9}},ExpressionUUID->"b1545d4b-96fd-4730-b4b4-\
bbc7b525d553"],

Cell["\<\
We can now test the Yang-Baxter equation on your favorite states. We check it \
numerically\
\>", "Text",
 CellChangeTimes->{{3.710843570234317*^9, 3.710843601881761*^9}, {
  3.804489682191605*^9, 
  3.804489685880308*^9}},ExpressionUUID->"087aaf7a-9585-42b9-87d9-\
cb77c65365a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"teststate", "=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7108436041562443`*^9, 3.710843613225477*^9}, {
  3.783168382543206*^9, 3.783168383034037*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"a508115f-e3af-4c38-901f-a09e7a40674d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Smat", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "[", 
        RowBox[{
         RowBox[{"Smat", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{
          RowBox[{"Smat", "[", 
           RowBox[{"2", ",", "3"}], "]"}], "[", "teststate", "]"}], "]"}], 
        "]"}], "-", 
       RowBox[{
        RowBox[{"Smat", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "[", 
        RowBox[{
         RowBox[{"Smat", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "[", 
         RowBox[{
          RowBox[{"Smat", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "[", "teststate", "]"}], "]"}], 
        "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"testSmatX", "\[Rule]", "SmatX"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["K", "1"], "\[Rule]", "4"}], ",", 
       RowBox[{
        SubscriptBox["K", "2"], "\[Rule]", "2"}], ",", 
       RowBox[{
        SubscriptBox["K", "3"], "\[Rule]", "3"}]}], "}"}]}], "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "//", "FunctionExpand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.709551485132681*^9, 3.70955149007372*^9}, {
   3.709551711436969*^9, 3.709551716058774*^9}, {3.709551747573454*^9, 
   3.7095517966432247`*^9}, 3.709551847082489*^9, {3.709551928559441*^9, 
   3.709552004198241*^9}, 3.7104805419655733`*^9, {3.710481534366807*^9, 
   3.7104815458939543`*^9}, {3.7106083671827106`*^9, 3.710608371971973*^9}, {
   3.710608742098227*^9, 3.710608763831256*^9}, {3.7108436175365334`*^9, 
   3.710843623078616*^9}, {3.804487765982552*^9, 3.804487766654572*^9}, {
   3.804850885203109*^9, 3.8048508853327703`*^9}, 3.804851810859613*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"05829a4a-e219-47b5-b126-e22bb4d159d3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7095519289269247`*^9, 3.7095520070107327`*^9}, 
   3.7096129256007442`*^9, 3.709612979326099*^9, 3.709895867218725*^9, 
   3.70989618473147*^9, 3.709896296811305*^9, 3.709981514381207*^9, 
   3.709995246025371*^9, 3.710480105837029*^9, {3.710480526241403*^9, 
   3.710480542727942*^9}, {3.710481514180881*^9, 3.710481546405734*^9}, 
   3.710484534633192*^9, 3.710608311678584*^9, {3.710608738138331*^9, 
   3.710608765309985*^9}, 3.710843627705755*^9, 3.7112774795834713`*^9, 
   3.711277622612542*^9, 3.711364102893815*^9, 3.7113650858648577`*^9, 
   3.711449363937869*^9, 3.711715856978812*^9, 3.712316882584621*^9, 
   3.712318166651094*^9, 3.735046049225399*^9, 3.7350526540207367`*^9, 
   3.735149843485485*^9, 3.7360048101892767`*^9, 3.736235781502281*^9, 
   3.7365095465847673`*^9, 3.7365101455549603`*^9, 3.7381176620911818`*^9, 
   3.738118418629005*^9, 3.738168569775077*^9, 3.771850035730151*^9, 
   3.771851076451704*^9, 3.783162195898593*^9, 3.78316838468195*^9, 
   3.783254435371894*^9, 3.78325505859231*^9, 3.783684761352915*^9, 
   3.7854825961753273`*^9, 3.792399228944796*^9, 3.792399411613717*^9, 
   3.792752188291231*^9, 3.7933518704149647`*^9, 3.793703612679429*^9, 
   3.79473879832487*^9, 3.7948119656560163`*^9, 3.7948204234201117`*^9, 
   3.794830290378591*^9, 3.794893869606049*^9, 3.796034121321218*^9, 
   3.797143493918285*^9, 3.7974888734980993`*^9, 3.801998198270782*^9, 
   3.8019989396096163`*^9, 3.80216681371747*^9, {3.804487762143601*^9, 
   3.8044877678083067`*^9}, 3.80485108449035*^9, 3.804851759054941*^9, 
   3.804851811382453*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"b05fb6fa-0631-488a-84d4-34129f8c53e1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"teststate", "=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "3"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.710843641657072*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"1097e80b-346b-46ba-ad66-fb17eeabcf94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Smat", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", 
             RowBox[{
              RowBox[{"Smat", "[", 
               RowBox[{"1", ",", "3"}], "]"}], "[", 
              RowBox[{
               RowBox[{"Smat", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "[", "teststate", "]"}], 
              "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{"Smat", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "[", 
             RowBox[{
              RowBox[{"Smat", "[", 
               RowBox[{"1", ",", "3"}], "]"}], "[", 
              RowBox[{
               RowBox[{"Smat", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "teststate", "]"}], 
              "]"}], "]"}]}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
             RowBox[{"testSmatY", "\[Rule]", "SmatY"}]}], "}"}]}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["xp", "i_"], ":>", 
             RowBox[{"xs", "[", 
              RowBox[{
               SubscriptBox["u", "i"], "+", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", 
                 SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["xm", "i_"], ":>", 
             RowBox[{"xs", "[", 
              RowBox[{
               SubscriptBox["u", "i"], "-", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", 
                 SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
            RowBox[{
             SubscriptBox["v", "i_"], "\[Rule]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["\[ImaginaryI]", "2"]}], "g", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["xm", "i"], "+", 
                FractionBox["1", 
                 SubscriptBox["xm", "i"]], "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", 
                  SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
            RowBox[{
             SubscriptBox["U", "i_"], "\[Rule]", 
             SqrtBox[
              FractionBox[
               SubscriptBox["xp", "i"], 
               SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "\[Rule]", 
            FractionBox["1", "3"]}], ",", 
           RowBox[{
            SubscriptBox["K", "1"], "\[Rule]", "3"}], ",", 
           RowBox[{
            SubscriptBox["K", "2"], "\[Rule]", "5"}], ",", 
           RowBox[{
            SubscriptBox["K", "3"], "\[Rule]", "2"}]}], "}"}]}], "/.", 
        RowBox[{"\[Epsilon]", "\[Rule]", 
         SuperscriptBox["10", 
          RowBox[{"-", "19"}]]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
         RowBox[{
          SubscriptBox["u", "2"], "\[Rule]", "17"}], ",", 
         RowBox[{
          SubscriptBox["u", "3"], "\[Rule]", "13"}]}], "}"}]}], ",", "20"}], 
     "]"}], ",", "_CenterDot"}], "]"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.7831692363209467`*^9, 3.7831692625713463`*^9}, {
   3.783169340523506*^9, 3.783169456006508*^9}, 3.783169487077656*^9, {
   3.783169600704096*^9, 3.7831696010954638`*^9}, {3.783170013328874*^9, 
   3.7831700493418016`*^9}, {3.783170285469907*^9, 3.783170285636126*^9}, {
   3.783170618505753*^9, 3.7831706217036877`*^9}, {3.783170663141818*^9, 
   3.783170717646253*^9}, {3.7831714004848967`*^9, 3.783171403210433*^9}, {
   3.783192977933366*^9, 3.783193056007147*^9}, {3.783193842756929*^9, 
   3.783193934263633*^9}, {3.783230768067865*^9, 3.783230785246543*^9}, {
   3.783230830551194*^9, 3.783230839377492*^9}, {3.80199820738247*^9, 
   3.8019982346640244`*^9}, {3.804850909537266*^9, 3.804850945587295*^9}, {
   3.804851110881312*^9, 3.804851113110993*^9}, {3.804851815768034*^9, 
   3.804851843561699*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"1dab17b2-d178-476e-837b-1f37223f8577"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8048511151293287`*^9, {3.804851821641878*^9, 3.804851847020177*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"ccb83db9-1b3b-4e30-b714-42ca4b001f58"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"teststate", "=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "4", ",", "0"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.710843641657072*^9, {3.710843920102206*^9, 3.710843931596589*^9}, {
   3.710844149961997*^9, 3.710844151798749*^9}, {3.710848338337358*^9, 
   3.710848345678857*^9}, {3.710866859733726*^9, 3.710866864571204*^9}, {
   3.711449388668095*^9, 3.711449390771294*^9}, 3.7351499938247967`*^9, 
   3.735152375811561*^9, {3.738168649528572*^9, 3.738168671144479*^9}, {
   3.73817045323942*^9, 3.738170461965248*^9}, {3.783232100958046*^9, 
   3.783232114811121*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"08557d3c-04e9-4a57-b6fd-a9abccab734f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Smat", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{
               RowBox[{"Smat", "[", 
                RowBox[{"1", ",", "3"}], "]"}], "[", 
               RowBox[{
                RowBox[{"Smat", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "[", "teststate", "]"}], 
               "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"Smat", "[", 
               RowBox[{"2", ",", "3"}], "]"}], "[", 
              RowBox[{
               RowBox[{"Smat", "[", 
                RowBox[{"1", ",", "3"}], "]"}], "[", 
               RowBox[{
                RowBox[{"Smat", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", "teststate", "]"}], 
               "]"}], "]"}]}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
              RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
              RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["xp", "i_"], ":>", 
              RowBox[{"xs", "[", 
               RowBox[{
                SubscriptBox["u", "i"], "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", 
                  SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
             RowBox[{
              SubscriptBox["xm", "i_"], ":>", 
              RowBox[{"xs", "[", 
               RowBox[{
                SubscriptBox["u", "i"], "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", 
                  SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
             RowBox[{
              SubscriptBox["v", "i_"], "\[Rule]", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["\[ImaginaryI]", "2"]}], "g", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["xm", "i"], "+", 
                 FractionBox["1", 
                  SubscriptBox["xm", "i"]], "+", 
                 FractionBox[
                  RowBox[{"\[ImaginaryI]", " ", 
                   SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
             RowBox[{
              SubscriptBox["U", "i_"], "\[Rule]", 
              SqrtBox[
               FractionBox[
                SubscriptBox["xp", "i"], 
                SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "\[Rule]", 
             FractionBox["1", "3"]}], ",", 
            RowBox[{
             SubscriptBox["K", "1"], "\[Rule]", "3"}], ",", 
            RowBox[{
             SubscriptBox["K", "2"], "\[Rule]", "4"}], ",", 
            RowBox[{
             SubscriptBox["K", "3"], "\[Rule]", "2"}]}], "}"}]}], "/.", 
         RowBox[{"\[Epsilon]", "\[Rule]", 
          SuperscriptBox["10", 
           RowBox[{"-", "19"}]]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
          RowBox[{
           SubscriptBox["u", "2"], "\[Rule]", "17"}], ",", 
          RowBox[{
           SubscriptBox["u", "3"], "\[Rule]", "13"}]}], "}"}]}], ",", "20"}], 
      "]"}], ",", "_CenterDot"}], "]"}], "//", "Chop"}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.710155864699952*^9, 3.710155917924014*^9}, {
   3.7102401306203003`*^9, 3.710240141986948*^9}, {3.7102401810141373`*^9, 
   3.710240211001335*^9}, {3.710240247922089*^9, 3.710240250901949*^9}, {
   3.710240638629636*^9, 3.710240651539736*^9}, {3.71024096545303*^9, 
   3.7102409670125847`*^9}, {3.7102413809290247`*^9, 3.710241381264237*^9}, {
   3.710241569193678*^9, 3.710241574232215*^9}, {3.7102416361066027`*^9, 
   3.710241636400457*^9}, {3.710316027840837*^9, 3.710316038920175*^9}, {
   3.71031608689156*^9, 3.710316112267645*^9}, {3.710316163528228*^9, 
   3.710316163814443*^9}, {3.71047843224401*^9, 3.710478445137208*^9}, {
   3.710478541903157*^9, 3.710478584586751*^9}, 3.7104786940033283`*^9, {
   3.71047887394954*^9, 3.71047888093128*^9}, {3.710481567576496*^9, 
   3.71048164447552*^9}, 3.710484573262952*^9, {3.7104858678467207`*^9, 
   3.7104858937080793`*^9}, {3.7104954096710243`*^9, 3.710495417080752*^9}, {
   3.7104954567627363`*^9, 3.710495460328203*^9}, {3.710495514014236*^9, 
   3.710495537202713*^9}, {3.710521040369398*^9, 3.710521060047127*^9}, {
   3.710522059466755*^9, 3.710522099008135*^9}, {3.710563859872772*^9, 
   3.710563912713254*^9}, {3.710564026152651*^9, 3.710564030669367*^9}, {
   3.710564092461809*^9, 3.7105641044992027`*^9}, {3.71056419509794*^9, 
   3.7105642019588203`*^9}, {3.710564236085444*^9, 3.710564236709446*^9}, {
   3.7106085618779287`*^9, 3.710608569941299*^9}, {3.710843657954192*^9, 
   3.710843680892951*^9}, {3.7108437130579557`*^9, 3.7108437249349413`*^9}, {
   3.710843940528296*^9, 3.710843951053379*^9}, {3.71084415683148*^9, 
   3.7108441576710377`*^9}, {3.710866823984949*^9, 3.710866826029977*^9}, {
   3.710866874861549*^9, 3.710866876707054*^9}, 3.712316941618548*^9, {
   3.735149995968601*^9, 3.73514999834272*^9}, {3.738170467110304*^9, 
   3.738170469318231*^9}, {3.783231796028874*^9, 3.783231804454514*^9}, {
   3.783231890734707*^9, 3.783231895693261*^9}, {3.7832319813634367`*^9, 
   3.783231985288694*^9}, {3.783232050833253*^9, 3.783232056766637*^9}, 
   3.783232089426277*^9, {3.7832322624557962`*^9, 3.783232270535858*^9}, 
   3.794894412328055*^9, {3.80199824715197*^9, 3.8019982509702044`*^9}, {
   3.8019991388748207`*^9, 3.801999139732575*^9}, {3.804851860544208*^9, 
   3.804851880413671*^9}, {3.804851995556234*^9, 3.804851999775543*^9}, {
   3.804852653386725*^9, 3.8048526548095913`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"215bebef-c027-4ed1-af2a-89b5fcd3bf83"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.804852732106353*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"38216b74-bf66-4b7a-8687-06d3ab760429"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"teststate", "=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.802167495630679*^9, 3.8021674990881243`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"c7efadb8-84b6-4d04-80b5-05600e937c55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Smat", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", 
              RowBox[{
               RowBox[{"Smat", "[", 
                RowBox[{"1", ",", "3"}], "]"}], "[", 
               RowBox[{
                RowBox[{"Smat", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "[", "teststate", "]"}], 
               "]"}], "]"}], "-", 
             RowBox[{
              RowBox[{"Smat", "[", 
               RowBox[{"2", ",", "3"}], "]"}], "[", 
              RowBox[{
               RowBox[{"Smat", "[", 
                RowBox[{"1", ",", "3"}], "]"}], "[", 
               RowBox[{
                RowBox[{"Smat", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "[", "teststate", "]"}], 
               "]"}], "]"}]}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
              RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
              RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["xp", "i_"], ":>", 
              RowBox[{"xs", "[", 
               RowBox[{
                SubscriptBox["u", "i"], "+", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", 
                  SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
             RowBox[{
              SubscriptBox["xm", "i_"], ":>", 
              RowBox[{"xs", "[", 
               RowBox[{
                SubscriptBox["u", "i"], "-", 
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", 
                  SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
             RowBox[{
              SubscriptBox["v", "i_"], "\[Rule]", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["\[ImaginaryI]", "2"]}], "g", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["xm", "i"], "+", 
                 FractionBox["1", 
                  SubscriptBox["xm", "i"]], "+", 
                 FractionBox[
                  RowBox[{"\[ImaginaryI]", " ", 
                   SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
             RowBox[{
              SubscriptBox["U", "i_"], "\[Rule]", 
              SqrtBox[
               FractionBox[
                SubscriptBox["xp", "i"], 
                SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "\[Rule]", 
             FractionBox["1", "3"]}], ",", 
            RowBox[{
             SubscriptBox["K", "1"], "\[Rule]", "3"}], ",", 
            RowBox[{
             SubscriptBox["K", "2"], "\[Rule]", "4"}], ",", 
            RowBox[{
             SubscriptBox["K", "3"], "\[Rule]", "3"}]}], "}"}]}], "/.", 
         RowBox[{"\[Epsilon]", "\[Rule]", 
          SuperscriptBox["10", 
           RowBox[{"-", "19"}]]}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
          RowBox[{
           SubscriptBox["u", "2"], "\[Rule]", "17"}], ",", 
          RowBox[{
           SubscriptBox["u", "3"], "\[Rule]", "13"}]}], "}"}]}], ",", "20"}], 
      "]"}], ",", "_CenterDot"}], "]"}], "//", "Chop"}], "//", 
  "Quiet"}]], "Input",
 CellChangeTimes->{{3.802167504959586*^9, 3.8021675074237137`*^9}, {
  3.8048527157273207`*^9, 3.804852736484943*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"7dcb32bf-812e-403d-a44b-72fe60301a32"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.802167631395719*^9, 3.804852830104446*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"3ecc4002-0bdb-420f-8908-b2b25629686b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inverse S-matrix", "Subsection",
 CellChangeTimes->{{3.797143714331477*^9, 
  3.7971437190636387`*^9}},ExpressionUUID->"4be11267-7a4b-4cd3-9475-\
f477b71e1067"],

Cell["You get the inverse by making the following substitution", "Text",
 CellChangeTimes->{{3.797245048521737*^9, 
  3.797245056341957*^9}},ExpressionUUID->"caece937-1bc7-4cc7-b1a2-\
277fdbad527a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invsubs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["xp", "i_"], "\[Rule]", 
      SubscriptBox["xm", "i"]}], ",", 
     RowBox[{
      SubscriptBox["xm", "i_"], "\[Rule]", 
      SubscriptBox["xp", "i"]}], ",", 
     RowBox[{
      SubscriptBox["\[Gamma]", "i_"], "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox[
        FractionBox[
         SubscriptBox["xm", "i"], 
         SubscriptBox["xp", "i"]]], 
       SubscriptBox["\[Gamma]", "i"]}]}], ",", 
     RowBox[{
      SubscriptBox["v", "i_"], "\[Rule]", 
      RowBox[{"-", 
       SubscriptBox["v", "i"]}]}], ",", 
     RowBox[{
      SubscriptBox["U", "i_"], "\[Rule]", 
      FractionBox["1", 
       SubscriptBox["U", "i"]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8048508361810293`*^9, {3.804852846626502*^9, 3.80485286571747*^9}, {
   3.804853590837219*^9, 3.8048535956470757`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4419ecf6-24ae-405a-a7f1-669473a8ae1c"],

Cell["Example", "Text",
 CellChangeTimes->{{3.797150370580489*^9, 3.797150376503727*^9}, {
  3.804852912661426*^9, 
  3.804852913975315*^9}},ExpressionUUID->"5015d955-f11e-42e4-807e-\
4d5bee5ff6de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"teststate", "=", 
   RowBox[{
    RowBox[{"state", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
    RowBox[{"state", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8048528957051687`*^9, 3.804852898611148*^9}, {
  3.804853022295081*^9, 3.804853027495974*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"b7384238-b2ee-46ee-8f03-b92af24654d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Smat", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Smat", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "teststate", "]"}], "//.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
                RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
                RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "/.", 
             "invsubs"}], ")"}], "]"}], "//.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
            RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
            RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SubscriptBox["xp", "i_"], ":>", 
            RowBox[{"xs", "[", 
             RowBox[{
              SubscriptBox["u", "i"], "+", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", 
                SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
           RowBox[{
            SubscriptBox["xm", "i_"], ":>", 
            RowBox[{"xs", "[", 
             RowBox[{
              SubscriptBox["u", "i"], "-", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", 
                SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
           RowBox[{
            SubscriptBox["v", "i_"], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[ImaginaryI]", "2"]}], "g", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["xm", "i"], "+", 
               FractionBox["1", 
                SubscriptBox["xm", "i"]], "+", 
               FractionBox[
                RowBox[{"\[ImaginaryI]", " ", 
                 SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
           RowBox[{
            SubscriptBox["U", "i_"], "\[Rule]", 
            SqrtBox[
             FractionBox[
              SubscriptBox["xp", "i"], 
              SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g", "\[Rule]", 
           FractionBox["1", "3"]}], ",", 
          RowBox[{
           SubscriptBox["K", "1"], "\[Rule]", "3"}], ",", 
          RowBox[{
           SubscriptBox["K", "2"], "\[Rule]", "2"}]}], "}"}]}], "/.", 
       RowBox[{"\[Epsilon]", "\[Rule]", 
        SuperscriptBox["10", 
         RowBox[{"-", "21"}]]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
        RowBox[{
         SubscriptBox["u", "2"], "\[Rule]", "17"}]}], "}"}]}], ",", "20"}], 
    "]"}], ",", "_CenterDot", ",", "Chop"}], "]"}]], "Input",
 CellChangeTimes->{{3.802002541246643*^9, 3.8020027235557756`*^9}, {
   3.802002758360433*^9, 3.8020028044831123`*^9}, {3.804850836192027*^9, 
   3.804850836192906*^9}, 3.804852889901759*^9, {3.804852919935775*^9, 
   3.8048529873745832`*^9}, {3.804853352960816*^9, 3.8048533716875057`*^9}, {
   3.804853553285048*^9, 3.804853559290153*^9}, {3.8048536087591457`*^9, 
   3.8048536214742947`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"f132d43f-05e0-4f7a-b974-02250c075560"],

Cell[BoxData[
 RowBox[{"0.9999999999999999999996407561251250381`19.795731935635796", " ", 
  RowBox[{
   RowBox[{"state", "[", 
    RowBox[{"0", ",", "0", ",", "1", ",", "2"}], "]"}], "\[CenterDot]", 
   RowBox[{"state", "[", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.802002780543124*^9, 3.802002805092739*^9}, 
   3.8021670979586163`*^9, 3.804852988143326*^9, {3.804853024006853*^9, 
   3.804853038001459*^9}, {3.804853354093267*^9, 3.804853372574687*^9}, {
   3.8048535568981543`*^9, 3.804853560153611*^9}, {3.804853598054481*^9, 
   3.80485362198197*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"eb8c127c-4727-46c1-9ee6-b5cf32292092"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crossing symmetry", "Subsection",
 CellChangeTimes->{{3.79724507761495*^9, 
  3.797245080281932*^9}},ExpressionUUID->"4b0f0255-9e23-4921-89e5-\
a59b7e523a02"],

Cell["Crossing transformation", "Text",
 CellChangeTimes->{{3.797245150839108*^9, 
  3.7972451559450502`*^9}},ExpressionUUID->"708d3036-6a36-40ef-a84b-\
88145705e901"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cross", "[", 
    RowBox[{"state", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"a", "+", "c"}]], 
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{"a", "+", "b", "+", "c", "+", "d"}]], 
    RowBox[{"state", "[", 
     RowBox[{"b", ",", "a", ",", "d", ",", "c"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cross1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["xp", "1"], "\[Rule]", 
      FractionBox["1", 
       SubscriptBox["xp", "1"]]}], ",", 
     RowBox[{
      SubscriptBox["xm", "1"], "\[Rule]", 
      FractionBox["1", 
       SubscriptBox["xm", "1"]]}], ",", 
     RowBox[{
      SubscriptBox["U", "1"], "\[Rule]", 
      FractionBox["1", 
       SubscriptBox["U", "1"]]}], ",", 
     RowBox[{
      SubscriptBox["\[Gamma]", "1"], "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", 
       FractionBox[
        RowBox[{
         SubscriptBox["U", "1"], "-", 
         FractionBox["1", 
          SubscriptBox["U", "1"]]}], 
        SubscriptBox["\[Gamma]", "1"]]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.79724515707725*^9, 3.7972452037014112`*^9}, {
   3.797245369026169*^9, 3.797245395629713*^9}, {3.797245478736767*^9, 
   3.7972454913199177`*^9}, 3.7972458442056627`*^9, {3.7972460128293447`*^9, 
   3.797246059201255*^9}, {3.797247378026945*^9, 3.797247379500914*^9}, 
   3.797250151737583*^9, {3.802002937111977*^9, 3.8020029557525053`*^9}, {
   3.8022282785121927`*^9, 3.802228291671568*^9}, 3.804854468151121*^9, {
   3.804854691011944*^9, 3.804854696881575*^9}, {3.8048667330983257`*^9, 
   3.8048667334445143`*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"36e479e0-9c57-48e3-b36b-c2cce55e5ba8"],

Cell["Coefficients of the S-matrix", "Text",
 CellChangeTimes->{{3.802021017367075*^9, 3.802021020245365*^9}, {
  3.8048557238223886`*^9, 
  3.804855728689722*^9}},ExpressionUUID->"3a635d0c-044a-431d-98c5-\
f0ab12175869"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Scoeff", "[", 
    RowBox[{
     RowBox[{"\[Lambda]x_", " ", "AA_"}], ",", "BB_", ",", "CC_", ",", 
     "DD_"}], "]"}], "/;", 
   RowBox[{"CentralQ", "[", "\[Lambda]x", "]"}]}], ":=", 
  RowBox[{"\[Lambda]x", " ", 
   RowBox[{"Scoeff", "[", 
    RowBox[{"AA", ",", "BB", ",", "CC", ",", "DD"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Scoeff", "[", " ", 
    RowBox[{"AA_", ",", 
     RowBox[{"\[Lambda]x_", " ", "BB_"}], ",", "CC_", ",", "DD_"}], "]"}], "/;", 
   RowBox[{"CentralQ", "[", "\[Lambda]x", "]"}]}], ":=", 
  RowBox[{"\[Lambda]x", " ", 
   RowBox[{"Scoeff", "[", 
    RowBox[{"AA", ",", "BB", ",", "CC", ",", "DD"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Scoeff", "[", " ", 
    RowBox[{"AA_", ",", " ", "BB_", ",", 
     RowBox[{"\[Lambda]x_", " ", "CC_"}], ",", "DD_"}], "]"}], "/;", 
   RowBox[{"CentralQ", "[", "\[Lambda]x", "]"}]}], ":=", 
  RowBox[{"\[Lambda]x", " ", 
   RowBox[{"Scoeff", "[", 
    RowBox[{"AA", ",", "BB", ",", "CC", ",", "DD"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Scoeff", "[", " ", 
    RowBox[{"AA_", ",", " ", "BB_", ",", "CC_", ",", 
     RowBox[{"\[Lambda]x_", " ", "DD_"}]}], "]"}], "/;", 
   RowBox[{"CentralQ", "[", "\[Lambda]x", "]"}]}], ":=", 
  RowBox[{"\[Lambda]x", " ", 
   RowBox[{"Scoeff", "[", 
    RowBox[{"AA", ",", "BB", ",", "CC", ",", "DD"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.802229725599991*^9, 3.80222977380567*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"106a828d-add8-432d-b8fc-9e23eafac8e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Scoeff", "[", 
   RowBox[{"AA_", ",", "BB_", ",", "CC_", ",", "DD_"}], "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Smat", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "[", 
     RowBox[{"AA", "\[CenterDot]", "BB"}], "]"}], ",", 
    RowBox[{"CC", "\[CenterDot]", "DD"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.80202102136077*^9, 3.802021086461308*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"356a5b55-05a2-4a97-a0a7-972feaa64b72"],

Cell["F factor", "Text",
 CellChangeTimes->{{3.8020559026375227`*^9, 
  3.80205590490727*^9}},ExpressionUUID->"7f8cac9b-ef21-47fa-b162-\
ccf2039ea151"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FF", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["xp", "1"], "-", 
        SubscriptBox["xm", "2"]}], 
       RowBox[{
        SubscriptBox["xm", "1"], "-", 
        SubscriptBox["xm", "2"]}]], 
      FractionBox[
       RowBox[{
        FractionBox["1", 
         SubscriptBox["xp", "1"]], "-", 
        SubscriptBox["xp", "2"]}], 
       RowBox[{
        FractionBox["1", 
         SubscriptBox["xm", "1"]], "-", 
        SubscriptBox["xp", "2"]}]], 
      RowBox[{"Product", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["v", "1"], "-", 
          SubscriptBox["v", "2"], "+", 
          FractionBox[
           RowBox[{
            SubscriptBox["K", "1"], "-", 
            SubscriptBox["K", "2"]}], "2"], "-", "\[Alpha]"}], 
         RowBox[{
          SubscriptBox["v", "1"], "-", 
          SubscriptBox["v", "2"], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["K", "1"], "-", 
            SubscriptBox["K", "2"]}], "2"], "+", " ", "\[Alpha]"}]], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", 
          RowBox[{
           SubscriptBox["K", "1"], "-", "1"}]}], "}"}]}], "]"}]}], "//", 
     "FunctionExpand"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.802055906085939*^9, 3.8020559902977047`*^9}, {
   3.802056276368411*^9, 3.802056311564061*^9}, {3.802056435824395*^9, 
   3.8020564584027843`*^9}, 3.802056551642435*^9, {3.8020570979364567`*^9, 
   3.8020571030746737`*^9}, {3.8020573821522408`*^9, 3.802057391178719*^9}, {
   3.8020577339557867`*^9, 3.8020578077999487`*^9}, {3.802057858819779*^9, 
   3.8020578592332163`*^9}, {3.802057934632628*^9, 3.802057936295288*^9}, {
   3.802106351330687*^9, 3.802106362896233*^9}, {3.80210657156325*^9, 
   3.802106586359892*^9}, {3.802163593499559*^9, 3.8021636171690683`*^9}, {
   3.802164449442939*^9, 3.8021644524878674`*^9}, {3.8021645463892193`*^9, 
   3.802164558269058*^9}, 3.802168718878916*^9, {3.804854603053671*^9, 
   3.804854608615431*^9}, {3.804856487594*^9, 3.8048564916443777`*^9}, {
   3.8048566098003883`*^9, 3.804856635179825*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"48f5182d-b807-4ba2-8ca1-abac4fb3473a"],

Cell["Norm of state", "Text",
 CellChangeTimes->{{3.804854963219165*^9, 
  3.804854965852338*^9}},ExpressionUUID->"85ce6168-d9d9-4d5a-bc10-\
eb70c0f4b2e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", "[", 
   RowBox[{"state", "[", 
    RowBox[{"AA_", ",", "BB_", ",", "CC_", ",", "DD_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"AA", "!"}], 
   RowBox[{"BB", "!"}], 
   RowBox[{"CC", "!"}], 
   RowBox[{"DD", "!"}]}]}]], "Input",
 CellLabel->
  "In[124]:=",ExpressionUUID->"3917049c-3e8c-4abc-aac9-ab6e1b034ae0"],

Cell["Check crossing ", "Text",
 CellChangeTimes->{{3.804854497544737*^9, 3.804854500977331*^9}, 
   3.804855446260832*^9},ExpressionUUID->"63cea8e2-98e5-434f-abf2-\
38ee29d0c186"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FF", " ", 
        FractionBox[
         RowBox[{"NN", "[", 
          RowBox[{"state", "[", 
           RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "]"}], 
         RowBox[{"NN", "[", 
          RowBox[{"state", "[", 
           RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Scoeff", "[", 
            RowBox[{
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], ",", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], ",", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
             RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
             RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "/.", 
          "invsubs"}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["xp", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["xm", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["v", "i_"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[ImaginaryI]", "2"]}], "g", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["xm", "i"], "+", 
             FractionBox["1", 
              SubscriptBox["xm", "i"]], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", 
               SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
         RowBox[{
          SubscriptBox["U", "i_"], "\[Rule]", 
          SqrtBox[
           FractionBox[
            SubscriptBox["xp", "i"], 
            SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{
         SubscriptBox["K", "1"], "\[Rule]", "4"}], ",", 
        RowBox[{
         SubscriptBox["K", "2"], "\[Rule]", "5"}]}], "}"}]}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      SuperscriptBox["10", 
       RowBox[{"-", "21"}]]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
      RowBox[{
       SubscriptBox["u", "2"], "\[Rule]", "17"}]}], "}"}]}], ",", "20"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "0"], 
          RowBox[{"Scoeff", "[", 
           RowBox[{
            RowBox[{"cross", "[", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "]"}], ",", 
            RowBox[{"state", "[", 
             RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
            RowBox[{"cross", "[", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"state", "[", 
             RowBox[{"0", ",", "1", ",", "2", ",", "2"}], "]"}]}], "]"}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
           RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
           RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "/.", 
        "cross1"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["xp", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["xm", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["v", "i_"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[ImaginaryI]", "2"]}], "g", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["xm", "i"], "+", 
             FractionBox["1", 
              SubscriptBox["xm", "i"]], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", 
               SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
         RowBox[{
          SubscriptBox["U", "i_"], "\[Rule]", 
          SqrtBox[
           FractionBox[
            SubscriptBox["xp", "i"], 
            SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{
         SubscriptBox["K", "1"], "\[Rule]", "4"}], ",", 
        RowBox[{
         SubscriptBox["K", "2"], "\[Rule]", "5"}]}], "}"}]}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      SuperscriptBox["10", 
       RowBox[{"-", "21"}]]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
      RowBox[{
       SubscriptBox["u", "2"], "\[Rule]", "17"}]}], "}"}]}], ",", "20"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.804855761475047*^9, 3.8048558409141912`*^9}, {
  3.8048564986971273`*^9, 3.804856505403612*^9}, {3.804856551258527*^9, 
  3.804856567654653*^9}, {3.8048644281076717`*^9, 3.804864527520411*^9}, {
  3.804864595860498*^9, 3.804864637580245*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"9336e414-0d83-4099-8a7c-7771453c70fd"],

Cell[BoxData[
 RowBox[{"0.8958309379432518237051847262301541739`19.440229522381387", "+", 
  RowBox[{
  "4.50926821146391557668139720198772929758`20.14210953337829", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.804864431292322*^9, 3.804864447809463*^9}, {
   3.8048644822062283`*^9, 3.8048645280006313`*^9}, {3.804864600817153*^9, 
   3.804864638831636*^9}, 3.804866736633192*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"d7ab9fbe-2382-464d-b776-099e9159176c"],

Cell[BoxData[
 RowBox[{"0.89583093794325182365292018733702583691`19.440229522381387", "+", 
  RowBox[{
  "4.50926821146391557670980775103391179163`20.14210953337829", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.804864431292322*^9, 3.804864447809463*^9}, {
   3.8048644822062283`*^9, 3.8048645280006313`*^9}, {3.804864600817153*^9, 
   3.804864638831636*^9}, 3.804866736669636*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"96ae7fef-8fae-4177-8e08-fdf81760fcfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FF", " ", 
        FractionBox[
         RowBox[{"NN", "[", 
          RowBox[{"state", "[", 
           RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "]"}], 
         RowBox[{"NN", "[", 
          RowBox[{"state", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Scoeff", "[", 
            RowBox[{
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], ",", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], ",", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", "3"}], "]"}]}], "]"}], "//.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
             RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
             RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "/.", 
          "invsubs"}], ")"}]}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["xp", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["xm", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["v", "i_"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[ImaginaryI]", "2"]}], "g", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["xm", "i"], "+", 
             FractionBox["1", 
              SubscriptBox["xm", "i"]], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", 
               SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
         RowBox[{
          SubscriptBox["U", "i_"], "\[Rule]", 
          SqrtBox[
           FractionBox[
            SubscriptBox["xp", "i"], 
            SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{
         SubscriptBox["K", "1"], "\[Rule]", "4"}], ",", 
        RowBox[{
         SubscriptBox["K", "2"], "\[Rule]", "5"}]}], "}"}]}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      SuperscriptBox["10", 
       RowBox[{"-", "21"}]]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
      RowBox[{
       SubscriptBox["u", "2"], "\[Rule]", "17"}]}], "}"}]}], ",", "20"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"ferm", "[", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ferm", "[", 
               RowBox[{"state", "[", 
                RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "]"}], 
              "+", "1"}], ")"}]}]], 
          RowBox[{"Scoeff", "[", 
           RowBox[{
            RowBox[{"cross", "[", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "0"}], "]"}], "]"}], ",", 
            RowBox[{"state", "[", 
             RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
            RowBox[{"cross", "[", 
             RowBox[{"state", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"state", "[", 
             RowBox[{"0", ",", "0", ",", "2", ",", "3"}], "]"}]}], "]"}]}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"testSmatX", "\[Rule]", "SmatX"}], ",", 
           RowBox[{"testSmatY", "\[Rule]", "SmatY"}], ",", 
           RowBox[{"testSmatZ", "\[Rule]", "SmatZ"}]}], "}"}]}], "/.", 
        "cross1"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SubscriptBox["xp", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["xm", "i_"], ":>", 
          RowBox[{"xs", "[", 
           RowBox[{
            SubscriptBox["u", "i"], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SubscriptBox["K", "i"]}], "g"]}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["v", "i_"], "\[Rule]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[ImaginaryI]", "2"]}], "g", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["xm", "i"], "+", 
             FractionBox["1", 
              SubscriptBox["xm", "i"]], "+", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", 
               SubscriptBox["K", "i"]}], "g"]}], ")"}]}]}], ",", 
         RowBox[{
          SubscriptBox["U", "i_"], "\[Rule]", 
          SqrtBox[
           FractionBox[
            SubscriptBox["xp", "i"], 
            SubscriptBox["xm", "i"]]]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{
         SubscriptBox["K", "1"], "\[Rule]", "4"}], ",", 
        RowBox[{
         SubscriptBox["K", "2"], "\[Rule]", "5"}]}], "}"}]}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      SuperscriptBox["10", 
       RowBox[{"-", "21"}]]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["u", "1"], "\[Rule]", "15"}], ",", 
      RowBox[{
       SubscriptBox["u", "2"], "\[Rule]", "17"}]}], "}"}]}], ",", "20"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.804866515563871*^9, 3.804866575136497*^9}, 
   3.804866686856629*^9, {3.804866745740963*^9, 3.8048667769044*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"03304994-457b-4880-b457-a41a5b5b3931"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.38018701794527575571167584863284583603`19.31462783464336", "+", 
      RowBox[{
      "2.5775726518823412656507361682582623675`20.14584146671885", " ", 
       "\[ImaginaryI]"}]}], ")"}], " ", 
    SubscriptBox["\[Gamma]", "1"]}], 
   SubscriptBox["\[Gamma]", "2"]]}]], "Output",
 CellChangeTimes->{{3.804866522606991*^9, 3.80486657560841*^9}, {
   3.804866738234516*^9, 3.804866746229363*^9}, 3.804866777388858*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"e000dfb4-3f9f-4b29-935f-a7d9ccd04ab1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.38018701794527575569084144237380605998`19.31462783464336", "+", 
      RowBox[{
      "2.57757265188234126566027032058534587801`20.14584146671885", " ", 
       "\[ImaginaryI]"}]}], ")"}], " ", 
    SubscriptBox["\[Gamma]", "1"]}], 
   SubscriptBox["\[Gamma]", "2"]]}]], "Output",
 CellChangeTimes->{{3.804866522606991*^9, 3.80486657560841*^9}, {
   3.804866738234516*^9, 3.804866746229363*^9}, 3.8048667774422073`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"d5e3320e-bb2d-4d45-af13-e54290246b93"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1666, 1008},
WindowMargins->{{8, Automatic}, {Automatic, 52}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d4a4543a-7839-45fd-b03a-f6e4560b3959"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 156, 3, 84, "Section",ExpressionUUID->"5e04c9d3-5a09-4f92-ba6f-b973e00f5ef5"],
Cell[726, 27, 243, 4, 44, "Text",ExpressionUUID->"c25622e3-5a96-4b17-951e-8fc547e037d9"],
Cell[972, 33, 823, 21, 136, "Input",ExpressionUUID->"243b60d5-2400-4666-b850-73bcd614b874"],
Cell[1798, 56, 358, 7, 44, "Text",ExpressionUUID->"0ecb726a-aeaa-4d10-bfa8-fb8df4609667"],
Cell[2159, 65, 1539, 28, 64, "Input",ExpressionUUID->"7899d3b5-3337-4fe5-a784-41d9e8620200"],
Cell[3701, 95, 1653, 40, 168, "Input",ExpressionUUID->"af8a64d8-f30f-40bc-b975-c2cec35de292"],
Cell[5357, 137, 222, 4, 44, "Text",ExpressionUUID->"93963f5d-67a0-437b-9dac-78bd7d5b5d86"],
Cell[5582, 143, 660, 16, 68, "Input",ExpressionUUID->"cd3eba47-2ae0-46e2-b1e4-da09b417274d"],
Cell[6245, 161, 171, 3, 44, "Text",ExpressionUUID->"93538954-897d-4b56-9c2a-82f476665637"],
Cell[6419, 166, 574, 14, 56, "Input",ExpressionUUID->"6f666318-2ced-4cc4-9106-3e9fd1991abb"],
Cell[6996, 182, 221, 4, 44, "Text",ExpressionUUID->"13ea5985-b7a2-4848-bb80-2a0f8b7639c9"],
Cell[CellGroupData[{
Cell[7242, 190, 1806, 52, 142, "Input",ExpressionUUID->"37d3d277-7278-472a-9cf8-2619cc696e9e"],
Cell[9051, 244, 3018, 42, 70, "Output",ExpressionUUID->"203d12c5-923c-46ef-bc6b-d11753f4c61d"],
Cell[12072, 288, 3018, 42, 70, "Output",ExpressionUUID->"1c8dc1c8-693b-4555-85d8-348e95b64336"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15139, 336, 165, 3, 65, "Section",ExpressionUUID->"243a6520-3bb2-4817-ba33-651bc3c27915"],
Cell[CellGroupData[{
Cell[15329, 343, 219, 4, 67, "Subsection",ExpressionUUID->"93788619-f8d0-4c1b-8ad0-3d3bd759b8ef"],
Cell[15551, 349, 342, 7, 44, "Text",ExpressionUUID->"83c6a2a3-4899-449b-9d90-a45688c0037d"],
Cell[15896, 358, 543, 10, 37, "Input",ExpressionUUID->"7be84f6a-66aa-4297-964a-47d409eb2744"],
Cell[16442, 370, 382, 8, 44, "Text",ExpressionUUID->"e61f4ee1-e0a1-4ff9-9405-221fbc440892"],
Cell[16827, 380, 4151, 106, 185, "Input",ExpressionUUID->"38159af5-910c-43e7-83f1-5b9f9e07d742"],
Cell[20981, 488, 162, 3, 44, "Text",ExpressionUUID->"46ece690-eb59-4a35-9dd9-563ad9f4bb47"],
Cell[21146, 493, 3132, 79, 213, "Input",ExpressionUUID->"c1c6ce9d-5acb-4d99-b304-cecb395f8a26"],
Cell[CellGroupData[{
Cell[24303, 576, 1528, 36, 64, "Input",ExpressionUUID->"486009b0-cd0d-4677-a44a-ba035d3fc10a"],
Cell[25834, 614, 4888, 130, 70, "Output",ExpressionUUID->"31e58e26-0577-4d6c-b8ae-0a6afb416639"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[30771, 750, 192, 3, 46, "Subsection",ExpressionUUID->"728a261a-9f24-4c49-9606-13366428128a"],
Cell[30966, 755, 210, 4, 44, "Text",ExpressionUUID->"f1566274-94cb-47bd-92c1-f5aff71f3b31"],
Cell[31179, 761, 12721, 397, 726, "Input",ExpressionUUID->"adb0d959-fa7d-4d2e-adf5-fd74f439a9a5"],
Cell[43903, 1160, 1252, 28, 40, "Input",ExpressionUUID->"41078830-cc87-480b-8cd4-eb2763f733a4"]
}, Closed]],
Cell[CellGroupData[{
Cell[45192, 1193, 221, 4, 46, "Subsection",ExpressionUUID->"1b6f7b03-73e9-4042-ac55-75915dfb6318"],
Cell[45416, 1199, 723, 20, 37, "Input",ExpressionUUID->"0ae4cd13-805b-4004-876b-a4a64d2d5410"],
Cell[46142, 1221, 1671, 46, 64, "Input",ExpressionUUID->"0f1f9605-67c6-416e-a7b2-fc1d3ac2120d"],
Cell[47816, 1269, 6879, 170, 150, "Input",ExpressionUUID->"b8023192-94d6-4cb0-872e-f2a9e872d726"],
Cell[54698, 1441, 10788, 261, 150, "Input",ExpressionUUID->"d0a80ac3-10a7-4227-b03e-6a5edea969b2"],
Cell[65489, 1704, 31801, 937, 918, "Input",ExpressionUUID->"7b1e7386-5b8c-42cf-b9fa-69a93e6f7d62"],
Cell[97293, 2643, 1201, 33, 40, "Input",ExpressionUUID->"bf91ba70-acda-46c7-9ce7-3c6ae6a13014"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98543, 2682, 220, 4, 84, "Section",ExpressionUUID->"3503dbcd-1a9d-4864-b0c3-d061d0b2edf4"],
Cell[98766, 2688, 727, 20, 73, "Text",ExpressionUUID->"d79755ad-7e84-42ee-878b-118fda5f0b5f"],
Cell[CellGroupData[{
Cell[99518, 2712, 154, 3, 67, "Subsection",ExpressionUUID->"c1d05814-a8eb-48ab-a5be-4592ce19efe6"],
Cell[99675, 2717, 379, 7, 44, "Text",ExpressionUUID->"facc7def-c615-4886-a0e4-cb2227c07b71"],
Cell[100057, 2726, 2855, 63, 217, "Input",ExpressionUUID->"235af560-911a-42d4-8dc4-0b17a599fcab"]
}, Closed]],
Cell[CellGroupData[{
Cell[102949, 2794, 191, 3, 46, "Subsection",ExpressionUUID->"57344b38-07f2-4211-9931-abf3a8fa8035"],
Cell[103143, 2799, 280, 7, 44, "Text",ExpressionUUID->"d379dd2e-e824-4d4d-84df-d3794d6fbde2"],
Cell[103426, 2808, 8223, 218, 532, "Input",ExpressionUUID->"16344be9-556a-465d-b29d-1462ebe0a8b4"],
Cell[111652, 3028, 408, 8, 44, "Text",ExpressionUUID->"686b5397-ec2f-4e56-a683-934232fa491f"],
Cell[112063, 3038, 22860, 559, 584, "Input",ExpressionUUID->"e469f48b-b3f9-4222-ab43-4ce5e855db81"],
Cell[134926, 3599, 149, 3, 44, "Text",ExpressionUUID->"3b1592ee-b447-4bb5-995a-6b42ce54bc03"],
Cell[CellGroupData[{
Cell[135100, 3606, 419, 10, 37, "Input",ExpressionUUID->"167fa4b6-ecc6-4662-8630-77833bae8a75"],
Cell[135522, 3618, 2064, 31, 70, "Output",ExpressionUUID->"76800dda-9e85-40e5-9c29-8d50ab6abc17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137623, 3654, 281, 6, 37, "Input",ExpressionUUID->"45a2d1e0-759e-4e6a-953f-df96ca9ea5aa"],
Cell[137907, 3662, 2092, 32, 70, "Output",ExpressionUUID->"4b716e6f-01da-4748-847d-9e9c595610e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140036, 3699, 737, 19, 64, "Input",ExpressionUUID->"df00bba6-8f18-46da-b2f5-80d9d2304488"],
Cell[140776, 3720, 2097, 32, 70, "Output",ExpressionUUID->"6984630c-2c4b-4258-9abb-fd08afcff7e4"],
Cell[142876, 3754, 2095, 32, 70, "Output",ExpressionUUID->"fdd4fe1d-607b-4c8e-b600-427b49bf4451"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145008, 3791, 665, 13, 64, "Input",ExpressionUUID->"4f309957-55e5-41dd-b1be-478ebee67d2d"],
Cell[145676, 3806, 2298, 35, 70, "Output",ExpressionUUID->"39b5cb0e-7176-4cd8-88dd-78aea7f82e30"],
Cell[147977, 3843, 2300, 35, 70, "Output",ExpressionUUID->"003524bf-8aa3-49c8-9bac-d0c840c29dce"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[150326, 3884, 156, 3, 46, "Subsection",ExpressionUUID->"42c7992c-ec34-489d-a88c-2fe31d8401d0"],
Cell[150485, 3889, 177, 3, 44, "Text",ExpressionUUID->"ae80e225-44a6-4e67-8c3c-8c9b5476ada8"],
Cell[150665, 3894, 4216, 87, 142, "Input",ExpressionUUID->"32267dbf-cbc5-43b0-a332-cb50eae49c57"],
Cell[154884, 3983, 574, 10, 73, "Text",ExpressionUUID->"f6fc2c88-3535-475a-8e50-8e159dc0b956"],
Cell[155461, 3995, 29742, 699, 1186, "Input",ExpressionUUID->"c38a6de4-67c7-45e5-94d4-c80bf65b6a2c"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185252, 4700, 158, 3, 84, "Section",ExpressionUUID->"4264150a-773a-4d12-a1c0-3fff80b13baf"],
Cell[CellGroupData[{
Cell[185435, 4707, 179, 3, 67, "Subsection",ExpressionUUID->"11a0f5a0-f7ad-40a1-a71a-7897224cbb00"],
Cell[185617, 4712, 763, 21, 44, "Text",ExpressionUUID->"d3a65a52-1daa-40dd-a1b6-4a8d4192c82f"],
Cell[CellGroupData[{
Cell[186405, 4737, 358, 7, 37, "Input",ExpressionUUID->"b4d48198-1587-4454-8743-fcc6990b32d6"],
Cell[186766, 4746, 380, 8, 42, "Output",ExpressionUUID->"3a504116-eb89-4d4b-910e-9adb974bb500"]
}, Open  ]],
Cell[187161, 4757, 407, 8, 44, "Text",ExpressionUUID->"4aea6597-126f-438b-8d62-c093647f23e5"],
Cell[CellGroupData[{
Cell[187593, 4769, 946, 23, 90, "Input",ExpressionUUID->"3ab7f274-a467-4349-8834-3da79fc3c7af"],
Cell[188542, 4794, 932, 24, 42, "Output",ExpressionUUID->"5f4bbc2b-1ce0-4bb0-8938-3e8334c13e0d"],
Cell[189477, 4820, 1330, 32, 69, "Output",ExpressionUUID->"81ddfbf0-e954-4734-84c7-27f83235a22c"]
}, Open  ]],
Cell[190822, 4855, 547, 10, 44, "Text",ExpressionUUID->"0501517a-078f-4b90-b274-ac2cb51d6bfe"],
Cell[CellGroupData[{
Cell[191394, 4869, 762, 19, 37, "Input",ExpressionUUID->"88328a13-45d8-4811-ac68-ddd587771bf6"],
Cell[192159, 4890, 2936, 94, 70, "Output",ExpressionUUID->"2f674ed8-1784-4ad1-a736-d175b549479b"]
}, Open  ]],
Cell[195110, 4987, 172, 3, 44, "Text",ExpressionUUID->"c0b99660-1201-4156-8cf4-24693a8418c2"],
Cell[CellGroupData[{
Cell[195307, 4994, 1436, 36, 90, "Input",ExpressionUUID->"51cb5478-e939-4a2d-b761-d682c8549969"],
Cell[196746, 5032, 2189, 64, 120, "Output",ExpressionUUID->"71f3d7c2-e891-4031-806a-26cf8569a80a"],
Cell[198938, 5098, 1711, 50, 68, "Output",ExpressionUUID->"cfe884dc-8060-445c-b467-6bcdf23ea493"]
}, Open  ]],
Cell[200664, 5151, 671, 18, 48, "Text",ExpressionUUID->"ec5a1414-799e-4491-819e-a3716cd59c2c"],
Cell[CellGroupData[{
Cell[201360, 5173, 548, 12, 37, "Input",ExpressionUUID->"bef03fd6-6cc8-4387-95fc-448df60ce264"],
Cell[201911, 5187, 6371, 195, 219, "Output",ExpressionUUID->"25114ada-2785-4ca7-949f-bea8324292f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[208331, 5388, 216, 4, 67, "Subsection",ExpressionUUID->"b1545d4b-96fd-4730-b4b4-bbc7b525d553"],
Cell[208550, 5394, 290, 7, 44, "Text",ExpressionUUID->"087aaf7a-9585-42b9-87d9-cb77c65365a1"],
Cell[208843, 5403, 567, 12, 37, "Input",ExpressionUUID->"a508115f-e3af-4c38-901f-a09e7a40674d"],
Cell[CellGroupData[{
Cell[209435, 5419, 1880, 47, 64, "Input",ExpressionUUID->"05829a4a-e219-47b5-b126-e22bb4d159d3"],
Cell[211318, 5468, 1705, 24, 42, "Output",ExpressionUUID->"b05fb6fa-0631-488a-84d4-34129f8c53e1"]
}, Open  ]],
Cell[213038, 5495, 492, 11, 37, "Input",ExpressionUUID->"1097e80b-346b-46ba-ad66-fb17eeabcf94"],
Cell[CellGroupData[{
Cell[213555, 5510, 4314, 107, 208, "Input",ExpressionUUID->"1dab17b2-d178-476e-837b-1f37223f8577"],
Cell[217872, 5619, 200, 3, 42, "Output",ExpressionUUID->"ccb83db9-1b3b-4e30-b714-42ca4b001f58"]
}, Open  ]],
Cell[218087, 5625, 932, 18, 37, "Input",ExpressionUUID->"08557d3c-04e9-4a57-b6fd-a9abccab734f"],
Cell[CellGroupData[{
Cell[219044, 5647, 6072, 131, 220, "Input",ExpressionUUID->"215bebef-c027-4ed1-af2a-89b5fcd3bf83"],
Cell[225119, 5780, 149, 2, 42, "Output",ExpressionUUID->"38216b74-bf66-4b7a-8687-06d3ab760429"]
}, Open  ]],
Cell[225283, 5785, 518, 11, 37, "Input",ExpressionUUID->"c7efadb8-84b6-4d04-80b5-05600e937c55"],
Cell[CellGroupData[{
Cell[225826, 5800, 3785, 100, 220, "Input",ExpressionUUID->"7dcb32bf-812e-403d-a44b-72fe60301a32"],
Cell[229614, 5902, 171, 2, 42, "Output",ExpressionUUID->"3ecc4002-0bdb-420f-8908-b2b25629686b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229834, 5910, 166, 3, 67, "Subsection",ExpressionUUID->"4be11267-7a4b-4cd3-9475-f477b71e1067"],
Cell[230003, 5915, 198, 3, 44, "Text",ExpressionUUID->"caece937-1bc7-4cc7-b1a2-277fdbad527a"],
Cell[230204, 5920, 1020, 31, 72, "Input",ExpressionUUID->"4419ecf6-24ae-405a-a7f1-669473a8ae1c"],
Cell[231227, 5953, 198, 4, 44, "Text",ExpressionUUID->"5015d955-f11e-42e4-807e-4d5bee5ff6de"],
Cell[231428, 5959, 470, 11, 37, "Input",ExpressionUUID->"b7384238-b2ee-46ee-8f03-b92af24654d9"],
Cell[CellGroupData[{
Cell[231923, 5974, 3522, 92, 220, "Input",ExpressionUUID->"f132d43f-05e0-4f7a-b974-02250c075560"],
Cell[235448, 6068, 693, 13, 42, "Output",ExpressionUUID->"eb8c127c-4727-46c1-9ee6-b5cf32292092"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[236190, 6087, 164, 3, 67, "Subsection",ExpressionUUID->"4b0f0255-9e23-4921-89e5-a59b7e523a02"],
Cell[236357, 6092, 167, 3, 44, "Text",ExpressionUUID->"708d3036-6a36-40ef-a84b-88145705e901"],
Cell[236527, 6097, 1860, 50, 106, "Input",ExpressionUUID->"36e479e0-9c57-48e3-b36b-c2cce55e5ba8"],
Cell[238390, 6149, 221, 4, 44, "Text",ExpressionUUID->"3a635d0c-044a-431d-98c5-f0ab12175869"],
Cell[238614, 6155, 1627, 43, 116, "Input",ExpressionUUID->"106a828d-add8-432d-b8fc-9e23eafac8e1"],
Cell[240244, 6200, 513, 13, 37, "Input",ExpressionUUID->"356a5b55-05a2-4a97-a0a7-972feaa64b72"],
Cell[240760, 6215, 151, 3, 44, "Text",ExpressionUUID->"7f8cac9b-ef21-47fa-b162-ccf2039ea151"],
Cell[240914, 6220, 2290, 57, 87, "Input",ExpressionUUID->"48f5182d-b807-4ba2-8ca1-abac4fb3473a"],
Cell[243207, 6279, 155, 3, 44, "Text",ExpressionUUID->"85ce6168-d9d9-4d5a-bc10-eb70c0f4b2e2"],
Cell[243365, 6284, 356, 11, 37, "Input",ExpressionUUID->"3917049c-3e8c-4abc-aac9-ab6e1b034ae0"],
Cell[243724, 6297, 180, 3, 44, "Text",ExpressionUUID->"63cea8e2-98e5-434f-abf2-38ee29d0c186"],
Cell[CellGroupData[{
Cell[243929, 6304, 6431, 179, 413, "Input",ExpressionUUID->"9336e414-0d83-4099-8a7c-7771453c70fd"],
Cell[250363, 6485, 481, 9, 42, "Output",ExpressionUUID->"d7ab9fbe-2382-464d-b776-099e9159176c"],
Cell[250847, 6496, 482, 9, 42, "Output",ExpressionUUID->"96ae7fef-8fae-4177-8e08-fdf81760fcfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251366, 6510, 6695, 187, 414, "Input",ExpressionUUID->"03304994-457b-4880-b457-a41a5b5b3931"],
Cell[258064, 6699, 595, 15, 62, "Output",ExpressionUUID->"e000dfb4-3f9f-4b29-935f-a7d9ccd04ab1"],
Cell[258662, 6716, 598, 15, 62, "Output",ExpressionUUID->"d5e3320e-bb2d-4d45-af13-e54290246b93"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


